Covert sensing using floodlight illumination

We propose a scheme for covert active sensing using floodlight illumination from a THz-bandwidth amplified spontaneous emission (ASE) source and heterodyne detection. We evaluate the quantum-estimation-theoretic performance limit of covert sensing, wherein a transmitter's attempt to sense a target phase is kept undetectable to a quantum-equipped passive adversary, by hiding the signal photons under the thermal noise floor. Despite the quantum state of each mode of the ASE source being mixed (thermal), and hence inferior compared to the pure coherent state of a laser mode, the thousand-times higher optical bandwidth of the ASE source results in achieving a substantially superior performance compared to a narrowband laser source by allowing the probe light to be spread over many more orthogonal temporal modes within a given integration time. Even though our analysis is restricted to single-mode phase sensing, this system could be applicable extendible for various practical optical sensing applications.

==> QRE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    336388,       9056]
NotebookOptionsPosition[    322398,       8829]
NotebookOutlinePosition[    322741,       8844]
CellTagsIndexPosition[    322698,       8841]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Full expression of the quantum relative entropy (QRE):", "Title",
 CellChangeTimes->{{3.7495650220921097`*^9, 3.7495650281372166`*^9}, {
  3.749565068218763*^9, 3.7495651061576834`*^9}, {3.754844889358737*^9, 
  3.7548449072141848`*^9}, {3.7548450549541335`*^9, 3.7548450816080256`*^9}, {
  3.7548453181566133`*^9, 
  3.7548453185406356`*^9}},ExpressionUUID->"42ba152f-6a1d-4249-9221-\
3e77e42c19c9"],

Cell["\<\
\[Eta]1 and \[Eta]2 are the transmissivities, NB1 and NB2 are the mean \
thermal photon numbers, NS are the per-mode sensing photons \
\>", "Text",
 CellChangeTimes->{{3.7548451720395503`*^9, 3.7548452708577676`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"078e7528-8038-41c7-a68f-68d0d132c37a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"relEnt", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "-", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "-", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["NB1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}]]}], ")"}]}], 
        " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "-", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["NB1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}]]}], 
            ")"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "-", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["NB1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}]]}], ")"}], 
        " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "-", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["NB1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}]]}], 
            ")"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "-", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "-", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "-", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["NB1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}]]}], ")"}], 
        " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["NB1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}]]}], 
            ")"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["NB1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}]]}], ")"}], 
        " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["NB1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}]]}], 
            ")"}]}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"NB1", " ", "\[Eta]1"}], "-", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "-", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NS", " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", "\[Eta]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "-", 
                RowBox[{"NS", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                    RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NS", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "+", 
                RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                    RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "NS"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                  RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NS", " ", "\[Eta]1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NS", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "+", 
             RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NS", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "-", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                   RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                   RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
               ")"}]}]}], ")"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"NB1", " ", "\[Eta]1"}], "-", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "-", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NS", " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", "\[Eta]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "-", 
                RowBox[{"NS", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                    RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NS", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "+", 
                RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                    RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "NS"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                  RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NS", " ", "\[Eta]1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NS", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "+", 
             RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NS", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "-", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                   RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                   RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
               ")"}]}]}], ")"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NS", " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "-", 
                RowBox[{"NS", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                    RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", "\[Eta]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NS", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "+", 
                RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                    RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "NS"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                  RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NS", " ", "\[Eta]1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NS", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "+", 
             RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NS", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                   RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                   RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
               ")"}]}]}], ")"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "NB1"}], " ", "\[Eta]1"}], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NS", " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "-", 
                RowBox[{"NS", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                    RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NB1", " ", "\[Eta]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"NS", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "+", 
                RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                    RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                    RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "NS"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                  RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NS", " ", "\[Eta]1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                  RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NS", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "+", 
             RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NS", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "NB1"}], "+", "NS"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "NS"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], "-", 
                   RowBox[{"NB1", " ", "\[Eta]1"}], "+", 
                   RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   RowBox[{"NS", " ", "\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
                   RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], 
               ")"}]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.754845086983323*^9, 3.754845088644744*^9}, {
  3.7548451305391684`*^9, 3.754845137399416*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"21187dc9-07f8-4d58-beb8-f7b7922f53c6"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"68d956c0-3186-4278-84fa-cc1aeda416df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The second derivative at NS=0 of the QRE (the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "2"], TraditionalForm]],ExpressionUUID->
  "4ba1455c-709b-49eb-9940-d1b7ab472eaa"],
 " function) and the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "c"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "42f20874-f07a-4117-8d63-aa1efc843209"],
 " ratio"
}], "Title",
 CellChangeTimes->{{3.7495650220921097`*^9, 3.7495650281372166`*^9}, {
  3.749565068218763*^9, 3.7495651061576834`*^9}, {3.754844889358737*^9, 
  3.7548449072141848`*^9}, {3.7548450549541335`*^9, 3.7548450816080256`*^9}, {
  3.754845340993313*^9, 3.754845402747604*^9}, {3.754845527632766*^9, 
  3.7548455392416267`*^9}, {3.7548543206138697`*^9, 
  3.754854333390794*^9}},ExpressionUUID->"7f8e665f-1b3c-4460-895c-\
07ad93c7478e"],

Cell["The QRE\[CloseCurlyQuote]s second derivative (at NS=0) is given by:", \
"Text",
 CellChangeTimes->{{3.7548454767814937`*^9, 3.754845494250978*^9}, {
  3.754845547174745*^9, 3.7548455511442947`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f31b19d8-6581-4be9-8220-a01672edd99e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sec", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"relEnt", ",", 
      RowBox[{"{", 
       RowBox[{"NS", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"NS", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7504459131415424`*^9, 3.7504459396921377`*^9}, 
   3.7504462261619215`*^9, {3.7504462914865885`*^9, 3.750446299792679*^9}, {
   3.7504463945797224`*^9, 3.750446452566916*^9}, {3.7504464879911118`*^9, 
   3.7504465323049803`*^9}, {3.750446628216984*^9, 3.750446633052843*^9}, {
   3.750447141201042*^9, 3.750447149402893*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"118a3df2-7554-4fdc-aa51-bedf043e00a2"],

Cell[TextData[{
 "The QRE\[CloseCurlyQuote]s second derivative (at NS=0) can be simplified. \
This is the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "2"], TraditionalForm]],ExpressionUUID->
  "b3579082-27a1-4483-b0c1-b98ed24246e8"],
 " of the main paper:"
}], "Text",
 CellChangeTimes->{{3.7548455117966404`*^9, 3.754845522067969*^9}, {
  3.754845556519591*^9, 3.754845570748453*^9}, {3.7548458458371058`*^9, 
  3.7548458672179685`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4915b9fd-cc7b-4a4a-85a0-c1b7941e5600"],

Cell[BoxData[
 RowBox[{
  RowBox[{"secSimp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["NB2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Eta]2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["NB1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}],
           ")"}], "2"]}], "+", 
       RowBox[{"NB1", " ", 
        SuperscriptBox["NB2", "2"], " ", 
        SuperscriptBox["\[Eta]2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"7", " ", "\[Eta]1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Eta]1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "NB2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"]}], "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Eta]1", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "NB2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"]}], "+", 
             SuperscriptBox["\[Eta]1", "3"]}], ")"}], " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["NB1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
          RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
          RowBox[{"2", " ", "NB2", " ", "\[Eta]2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "\[Eta]1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
              "\[Eta]2"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["NB1", "2"], " ", "NB2", " ", "\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "NB2"}], ")"}], " ", 
           SuperscriptBox["\[Eta]1", "4"], " ", 
           SuperscriptBox["\[Eta]2", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Eta]1", "3"], " ", 
           SuperscriptBox["\[Eta]2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "NB2"}], "+", "\[Eta]2"}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
          RowBox[{"\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "\[Eta]2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"7", " ", "NB2"}], "+", 
                RowBox[{"6", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NB2", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Eta]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"3", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"NB1", " ", "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
         RowBox[{
          SuperscriptBox["NB2", "2"], " ", 
          SuperscriptBox["\[Eta]2", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
             "\[Eta]2"}]}], ")"}], "2"]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
          "\[Eta]2"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], "\[Eta]2"}], 
         "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7504497982399607`*^9, 3.7504498289877033`*^9}, {
   3.7504498623523965`*^9, 3.7504498915089264`*^9}, {3.7504499891626377`*^9, 
   3.750450015646017*^9}, 3.7504517859662037`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"4d4c4a86-0011-4ca5-8d92-50d19988d109"],

Cell["Case of thermal equilibrium:", "Text",
 CellChangeTimes->{{3.7548456062899747`*^9, 3.754845619154146*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c4d7859c-310e-467a-90ae-e7dcc14fb47f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"secSimp", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NB1", "\[Rule]", "nb"}], ",", 
     RowBox[{"NB2", "\[Rule]", "nb"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.750530810872076*^9, 3.7505308319758973`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"59a45992-51e2-46d2-bc39-8c17d1830f6b"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}], "2"], 
  RowBox[{"nb", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"nb", " ", "\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7505308327781687`*^9, 3.750597658520484*^9, 
  3.754852582340226*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"2942303c-6837-4124-be34-6ebdaafae8a5"]
}, Open  ]],

Cell["\<\
Case of thermal equilibrium after we substitute the effective transmissivity \
\[Eta]=\[Eta]1 \[Eta]2:\
\>", "Text",
 CellChangeTimes->{{3.7548456062899747`*^9, 3.7548456683780804`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"30f77327-5e3b-4d1b-903e-8499d82b1a28"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]eff"}], ")"}], "2"], 
  RowBox[{"nb", " ", "\[Eta]eff", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"nb", " ", "\[Eta]eff"}]}], ")"}]}]]], "Input",
 CellChangeTimes->{{3.750530843960433*^9, 3.750530876294674*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2a448ed4-8793-45bf-9840-94171efe8841"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"e86b657a-0fdc-4c6e-92a9-c08b365d5a60"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "2"], TraditionalForm]],ExpressionUUID->
  "68d31bba-a120-4ecc-ac45-27a979d117af"],
 " can be written as (only change in Log[...]):"
}], "Text",
 CellChangeTimes->{{3.7548460463945312`*^9, 3.7548460749174*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b29a6c02-df9f-4a13-93b5-a10f39a0acf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"secSimp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["NB2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Eta]2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["NB1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}],
           ")"}], "2"]}], "+", 
       RowBox[{"NB1", " ", 
        SuperscriptBox["NB2", "2"], " ", 
        SuperscriptBox["\[Eta]2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"7", " ", "\[Eta]1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Eta]1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "NB2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"]}], "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Eta]1", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "NB2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"]}], "+", 
             SuperscriptBox["\[Eta]1", "3"]}], ")"}], " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["NB1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
          RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
          RowBox[{"2", " ", "NB2", " ", "\[Eta]2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "\[Eta]1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
              "\[Eta]2"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["NB1", "2"], " ", "NB2", " ", "\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "NB2"}], ")"}], " ", 
           SuperscriptBox["\[Eta]1", "4"], " ", 
           SuperscriptBox["\[Eta]2", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Eta]1", "3"], " ", 
           SuperscriptBox["\[Eta]2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "NB2"}], "+", "\[Eta]2"}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
          RowBox[{"\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "\[Eta]2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"7", " ", "NB2"}], "+", 
                RowBox[{"6", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NB2", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Eta]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"3", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"NB1", " ", "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
         RowBox[{
          SuperscriptBox["NB2", "2"], " ", 
          SuperscriptBox["\[Eta]2", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
             "\[Eta]2"}]}], ")"}], "2"]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
       SuperscriptBox["\[Eta]2", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "-", 
             SqrtBox[
              RowBox[{
               RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[Eta]1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
                  "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
               RowBox[{
                SuperscriptBox["NB2", "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"NB1", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                   "\[Eta]2"}]}], ")"}], "2"]}]]}], ")"}]}], "-", "1"}], 
         ")"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.7505311372402124`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"e4547c12-c800-4f51-ba95-d0ca7588d24f"],

Cell["\<\
The prefactor of the Log[...] in the expression above is always non-negative:\
\>", "Text",
 CellChangeTimes->{{3.754845910416836*^9, 3.754845951679576*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"940b508a-1450-4644-9ec6-8acec6ee1b54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cons1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
           SuperscriptBox["\[Eta]2", "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["NB1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB1", "+", 
                RowBox[{"NB1", " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
                RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Eta]1", ">", "0"}], "&&", 
         RowBox[{"\[Eta]2", ">", "0"}], "&&", 
         RowBox[{"\[Eta]1", "<", "1"}], "&&", 
         RowBox[{"\[Eta]2", "<", "1"}], "&&", 
         RowBox[{"NB1", ">", "0"}], "&&", 
         RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{"\[Eta]1", ">", "0"}], "&&", 
     RowBox[{"\[Eta]2", ">", "0"}], "&&", 
     RowBox[{"\[Eta]1", "<", "1"}], "&&", 
     RowBox[{"\[Eta]2", "<", "1"}], "&&", 
     RowBox[{"NB1", ">", "0"}], "&&", 
     RowBox[{"NB2", ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7505316751945024`*^9, 3.7505316755824356`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"5a795057-c19e-418f-98b2-005f35252383"],

Cell[BoxData[
 RowBox[{"NB1", "\[NotEqual]", "NB2"}]], "Output",
 CellChangeTimes->{{3.7505316680733175`*^9, 3.750531676223624*^9}, 
   3.7505976634130554`*^9, 3.7548525917146225`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"92515d98-9417-48b6-b5e7-a8c69ff148e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
    SuperscriptBox["\[Eta]2", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["NB1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "+", 
         RowBox[{"NB1", " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
         RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "/.", 
  RowBox[{"NB1", "\[Rule]", "NB2"}]}]], "Input",
 CellChangeTimes->{{3.754845983910322*^9, 3.7548459873164034`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"03884019-6867-4ec3-ac4b-3e696b609f2f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7548459879913387`*^9, 3.754852593337599*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"8d4bf281-1185-444d-82ce-0dd15e4930e3"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"7f07ead8-46c0-4124-9992-b31bcef07ca9"],

Cell[TextData[{
 "Applying the lower bound ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "x"}], 
      RowBox[{"x", "+", "2"}]], "\[LessEqual]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "1"}], "]"}]}], ",", " ", 
    RowBox[{"x", "\[GreaterEqual]", "0", " "}]}], TraditionalForm]],
  ExpressionUUID->"1d72f7cb-05cf-4b4d-9e5c-04c4e9967a77"]
}], "Text",
 CellChangeTimes->{{3.7548460195882387`*^9, 3.754846026646005*^9}, 
   3.7548461339323263`*^9, {3.7548461718652596`*^9, 3.7548462041801996`*^9}, {
   3.754851480604364*^9, 3.754851486920213*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"a89e69b6-74bc-4ac1-8ba6-cd2049c5137a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "\[GreaterEqual]", "0"}], TraditionalForm]],ExpressionUUID->
  "597c79c6-5825-444f-9526-f6434ceee1f8"],
 " indeed:"
}], "Text",
 CellChangeTimes->{{3.7548460195882387`*^9, 3.754846026646005*^9}, 
   3.7548461339323263`*^9, {3.7548461718652596`*^9, 3.7548462041801996`*^9}, {
   3.754851496007314*^9, 3.7548515226507745`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"506fa6d7-0f3f-4a73-b0eb-7637f369b561"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
          "\[Eta]2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
          "\[Eta]2"}], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
              "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox["NB2", "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB1", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}], "2"]}]]}], ")"}]}], "-", "1"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", ">", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Eta]1", ">", "0"}], "&&", 
        RowBox[{"\[Eta]2", ">", "0"}], "&&", 
        RowBox[{"\[Eta]1", "<", "1"}], "&&", 
        RowBox[{"\[Eta]2", "<", "1"}], "&&", 
        RowBox[{"NB1", ">", "0"}], "&&", 
        RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
    "]"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]1", ">", "0"}], "&&", 
    RowBox[{"\[Eta]2", ">", "0"}], "&&", 
    RowBox[{"\[Eta]1", "<", "1"}], "&&", 
    RowBox[{"\[Eta]2", "<", "1"}], "&&", 
    RowBox[{"NB1", ">", "0"}], "&&", 
    RowBox[{"NB2", ">", "0"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7505311552254024`*^9, 3.7505311573217163`*^9}, {
  3.754846258632993*^9, 3.7548462633565607`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"1bf9df83-b5c2-4643-9417-46c53b90c53e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7548462654110203`*^9, 3.754852595147564*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"0327e861-9e1a-4f68-9485-54c75864e102"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", "x"}], 
   RowBox[{"x", "+", "2"}]], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7505317976300125`*^9, 3.7505318043253264`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"7bd43031-481b-4742-9996-24e73ef3a3c4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", "\[Eta]2"}], 
       ")"}], " ", "\[Eta]2"}], "+", 
     RowBox[{
      SuperscriptBox["NB2", "2"], " ", 
      SuperscriptBox["\[Eta]2", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NB1", "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], "2"]}]]}], 
  RowBox[{"NB1", "+", 
   RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
   RowBox[{"NB1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
      RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
    "\[Eta]2"}]}]]], "Output",
 CellChangeTimes->{3.7505318049397354`*^9, 3.750597674460399*^9, 
  3.754852596196483*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"f3e099b0-7ad3-4d4f-8ca5-d0c7645b1c68"]
}, Open  ]],

Cell[TextData[{
 "The lower bound on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "db73d3f9-0c42-49c0-b289-0d34f77df4a3"],
 ":"
}], "Text",
 CellChangeTimes->{{3.7548515402322664`*^9, 3.7548515594794292`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"676549c1-b371-45cb-9461-402be1fe19f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lower", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["NB2", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Eta]2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
             "\[Eta]2"}]}], ")"}], "2"]}], "+", 
        RowBox[{"NB1", " ", 
         SuperscriptBox["NB2", "2"], " ", 
         SuperscriptBox["\[Eta]2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"7", " ", "\[Eta]1"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]1", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "NB2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Eta]1"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"]}], "+", 
              RowBox[{"\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", "\[Eta]1", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Eta]1", "2"]}]}], ")"}]}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "NB2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"]}], "+", 
              SuperscriptBox["\[Eta]1", "3"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["NB1", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
           RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "\[Eta]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
               "\[Eta]2"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "2"], " ", "NB2", " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "NB2"}], ")"}], " ", 
            SuperscriptBox["\[Eta]1", "4"], " ", 
            SuperscriptBox["\[Eta]2", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Eta]1", "3"], " ", 
            SuperscriptBox["\[Eta]2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "NB2"}], "+", "\[Eta]2"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"2", " ", "\[Eta]2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"7", " ", "NB2"}], "+", 
                 RowBox[{"6", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]1", "2"], " ", "\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", "\[Eta]2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"3", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"NB1", " ", "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
             RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox["NB2", "2"], " ", 
           SuperscriptBox["\[Eta]2", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "2"]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["NB1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox["NB2", "2"], " ", 
           SuperscriptBox["\[Eta]2", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "2"]}]]}], 
       RowBox[{"NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{"\[Eta]1", ">", "0"}], "&&", 
     RowBox[{"\[Eta]2", ">", "0"}], "&&", 
     RowBox[{"\[Eta]1", "<", "1"}], "&&", 
     RowBox[{"\[Eta]2", "<", "1"}], "&&", 
     RowBox[{"NB1", ">", "0"}], "&&", 
     RowBox[{"NB2", ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.750531827311409*^9, 3.7505318336611958`*^9}, {
  3.750532060471694*^9, 3.7505320629159894`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"380d42ba-8486-4140-9fcd-792971df225b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["NB2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Eta]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["NB1", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
          RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
        "\[Eta]2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["NB1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
       RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}], "+", 
       RowBox[{"NB2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "NB2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}]}], 
         ")"}], " ", 
        SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
    RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Eta]1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}], 
          "+", 
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Eta]1"}], ")"}]}]}], ")"}], " ", "\[Eta]2"}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["NB2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
           "\[Eta]1"}], "+", 
          SuperscriptBox["\[Eta]1", "3"], "+", 
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"NB1", " ", "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "NB1", "+", 
      RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
      RowBox[{"NB1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
         RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{"NB1", "+", 
      RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
      RowBox[{"NB1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
         RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
       "\[Eta]2"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.75053183550051*^9, 3.7505320648331556`*^9, 
  3.7505976779070773`*^9, 3.7548525987168703`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"20360816-cee3-4387-b240-119db795c995"]
}, Open  ]],

Cell[TextData[{
 "The numerator of the MSE lower bound for the ASE source ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["c", "ASE"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c85883b7-80a2-4c32-ac1c-e8e6ec309628"],
 " in the paper):"
}], "Text",
 CellChangeTimes->{{3.7548515402322664`*^9, 3.7548515594794292`*^9}, {
  3.7548518296107035`*^9, 3.7548518951413817`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"209d814b-0c80-45a5-9a87-b94b28c27456"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cASE", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ")"}], 
      RowBox[{"16", "\[Eta]"}]], 
     SqrtBox["secSimp"]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Eta]", "\[Rule]", 
       RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ",", 
      RowBox[{"nb", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"NB1", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]1"}], ")"}], "\[Eta]2"}], "+", 
         RowBox[{"NB2", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]2"}], ")"}]}]}], 
        RowBox[{"1", "-", 
         RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}]]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.750532381238552*^9, 3.750532386032709*^9}, {
  3.7505324169472203`*^9, 3.7505324878430176`*^9}, {3.7505387259311533`*^9, 
  3.750538744108634*^9}, {3.7548517973441715`*^9, 3.7548517987472715`*^9}, {
  3.754851886351016*^9, 3.7548519107210817`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"434082bc-f0d4-4c7e-92bf-d5ceb7970e19"],

Cell[TextData[{
 "The lower bound on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "ASE"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1c370a8e-70c9-42d0-8e85-44fda8e75ccf"],
 ":"
}], "Text",
 CellChangeTimes->{{3.7548515402322664`*^9, 3.7548515594794292`*^9}, {
  3.7548518296107035`*^9, 3.7548518951413817`*^9}, {3.75485193146817*^9, 
  3.7548519418811607`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3b5a8e2f-e735-48ce-b285-a9182b158e20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lowerASE", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ")"}], 
      RowBox[{"16", "\[Eta]"}]], 
     SqrtBox["lower"]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Eta]", "\[Rule]", 
       RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ",", 
      RowBox[{"nb", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"NB1", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]1"}], ")"}], "\[Eta]2"}], "+", 
         RowBox[{"NB2", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]2"}], ")"}]}]}], 
        RowBox[{"1", "-", 
         RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}]]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"6ef3e92c-6d90-4a27-ac5e-b48a94ef0eef"],

Cell[TextData[{
 "The numerator of the MSE lower bound for the coherent states\
\[CloseCurlyQuote] source ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["c", "coh"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bf59aac6-a85f-4544-aa83-a02b6f1a0b5a"],
 " in the paper) and for the effective values of the channel Alice sees:"
}], "Text",
 CellChangeTimes->{{3.7548515402322664`*^9, 3.7548515594794292`*^9}, {
  3.7548518296107035`*^9, 3.7548518951413817`*^9}, {3.7548519523063803`*^9, 
  3.7548519803302197`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"aee2773d-9545-4280-91c5-9b28746622f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cCohEff", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Eta]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", "nb", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ")"}]}], 
       RowBox[{"16", "\[Eta]", 
        SqrtBox[
         RowBox[{"\[Eta]", " ", "nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Eta]", " ", "nb"}]}], ")"}]}]]}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Eta]", "\[Rule]", 
         RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ",", 
        RowBox[{"nb", "\[Rule]", 
         FractionBox[
          RowBox[{
           RowBox[{"NB1", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]1"}], ")"}], "\[Eta]2"}], "+", 
           RowBox[{"NB2", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]2"}], ")"}]}]}], 
          RowBox[{"1", "-", 
           RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}]]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"\[Eta]1", ">", "0"}], "&&", 
      RowBox[{"\[Eta]2", ">", "0"}], "&&", 
      RowBox[{"\[Eta]1", "<", "1"}], "&&", 
      RowBox[{"\[Eta]2", "<", "1"}], "&&", 
      RowBox[{"NB1", ">", "0"}], "&&", 
      RowBox[{"NB2", ">", "0"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.750531890446718*^9, 3.7505319473472595`*^9}, {
   3.7505319797768393`*^9, 3.750532024511014*^9}, {3.7505320686897697`*^9, 
   3.7505320730592356`*^9}, {3.750539666243945*^9, 3.750539666414441*^9}, 
   3.7548526162295933`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"e9c731b1-24dd-4c3d-b514-e28adc3e8e4f"],

Cell[TextData[{
 "We want to prove that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", "c"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["c", "ASE"], "/", 
      SubscriptBox["c", "coh"]}], "\[GreaterEqual]", " ", "1"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a43c9532-84ba-419b-a96c-f38cd9fb0ca2"],
 ". A sufficient way to prove this is to use lowerASE instead of cASE:"
}], "Text",
 CellChangeTimes->{{3.7548515402322664`*^9, 3.7548515594794292`*^9}, {
  3.7548518296107035`*^9, 3.7548518951413817`*^9}, {3.7548519523063803`*^9, 
  3.7548519803302197`*^9}, {3.7548524602995462`*^9, 3.7548525572576923`*^9}, {
  3.7548526547575216`*^9, 3.754852714608548*^9}, {3.7548529956763544`*^9, 
  3.754853046073281*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3a091f99-2894-483d-a86f-2e9b64b8f6b7"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"d916d2b3-7d22-49b3-9b5a-438895a037a7"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox["lowerASE", "cCohEff"]], "Input",
 CellChangeTimes->{{3.7548526402123146`*^9, 3.7548526442097445`*^9}, {
  3.7548527185951385`*^9, 3.754852745426979*^9}, {3.754852838845832*^9, 
  3.7548528534073305`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"4d4d5765-112f-44c3-8ce6-56db7c1c0a62"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
          ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"\[Eta]1", " ", "\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Eta]1", " ", "\[Eta]2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NB2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}]}]}], ")"}]}]], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["NB2", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["NB1", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
                 RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
               "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["NB1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}], "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "NB2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                  "\[Eta]1"}]}], ")"}], " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
           RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", "\[Eta]1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                  "\[Eta]1"}], "+", 
                 RowBox[{"NB2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "\[Eta]1"}], ")"}]}]}], ")"}], " ", 
               "\[Eta]2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["NB2", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
                  "\[Eta]1"}], "+", 
                 SuperscriptBox["\[Eta]1", "3"], "+", 
                 RowBox[{"NB2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"NB1", " ", "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "NB1", "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
                RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}]}], ")"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "NB2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7548527400464687`*^9, 3.7548527841208253`*^9, 
  3.7548528542196765`*^9, 3.754853049170485*^9, 3.7548530812279015`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"42f926d9-7573-427a-872d-d05b77a89012"]
}, Open  ]],

Cell["\<\
Since the following quantity (everything which is not under a square root) is \
greater than 1:\
\>", "Text",
 CellChangeTimes->{{3.754853127474575*^9, 3.754853129049691*^9}, {
  3.7548532106746216`*^9, 3.7548532197546196`*^9}, {3.7548533311252675`*^9, 
  3.754853364638537*^9}, {3.754853439884487*^9, 3.7548534565799274`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"80b33b7f-e15c-448c-add6-8bc69e8dd276"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
         ")"}]}]}], ")"}], " "}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "NB2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}]]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.754853163742965*^9, 3.7548532046319265`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"7c3cbc2a-6cd1-4a06-b16c-9bca89b4fd12"],

Cell[BoxData[
 FractionBox["1", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.754853205106161*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"8733690a-40e9-4460-bb77-895d5d17aa46"]
}, Open  ]],

Cell["\<\
It suffices to show that the following quantity (everything which is under a \
square root in ratio expression) is greater than 1:\
\>", "Text",
 CellChangeTimes->{{3.754853127474575*^9, 3.754853129049691*^9}, {
  3.7548532106746216`*^9, 3.754853260066902*^9}, {3.7548533548852687`*^9, 
  3.754853383525106*^9}, {3.7548534696518087`*^9, 3.7548535041795025`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e4549fd3-2861-4dde-88af-8239a97c3d0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quantity1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Eta]1", " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NB2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}],
           ")"}]}]}], ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Eta]2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
           RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "NB2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
               "\[Eta]1"}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "\[Eta]1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
               "\[Eta]1"}], "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[Eta]1"}], ")"}]}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["NB2", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], "2"], " ", 
               "\[Eta]1"}], "+", 
              SuperscriptBox["\[Eta]1", "3"], "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[Eta]1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}], "4"], "NB1", " ", 
        "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
             RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"NB1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
           "\[Eta]2"}]}], ")"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7548535416590147`*^9, 3.7548535488714533`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f7b61e3c-712e-4461-80a9-68c730b3c904"],

Cell["\<\
Equivalently, it suffices to show that the numerator minus the denominator of \
quantity1, which we call quantity2, is non-negative:\
\>", "Text",
 CellChangeTimes->{{3.754853127474575*^9, 3.754853129049691*^9}, {
  3.7548532106746216`*^9, 3.754853260066902*^9}, {3.7548533548852687`*^9, 
  3.754853383525106*^9}, {3.7548534696518087`*^9, 3.7548535041795025`*^9}, {
  3.7548536979653387`*^9, 3.7548537404545317`*^9}, {3.754853811453021*^9, 
  3.754853820638768*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"672cad83-2851-4380-a958-59e33f7cceca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quantity2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", "quantity1", "]"}], "-", 
      RowBox[{"Denominator", "[", "quantity1", "]"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.750622849547758*^9, 3.7506228621212177`*^9}, {
  3.7548535756194406`*^9, 3.7548536478033915`*^9}, {3.7548537858245506`*^9, 
  3.7548537900030212`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"20811931-1085-47ec-8369-8103f2cdb3f3"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["NB1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
     SuperscriptBox["\[Eta]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
          RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
        "\[Eta]2"}]}], ")"}]}], "+", 
    RowBox[{"NB2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
        "\[Eta]2"}]}], ")"}]}], "+", 
    RowBox[{"NB1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "NB2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]1", "-", 
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"NB2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Eta]1"}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Eta]2", "2"]}], "-", 
       RowBox[{"NB2", " ", "\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"4", " ", "NB2"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["NB2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}], 
          "+", 
          RowBox[{"NB2", " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Eta]1"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["NB2", "2"], " ", "\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", " ", "NB2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "+", 
             RowBox[{"5", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["NB1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Eta]2", "+", 
          RowBox[{"\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}],
              "+", 
             RowBox[{"NB2", " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", "\[Eta]1", "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Eta]2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "\[Eta]1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Eta]2", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["NB2", "2"], " ", "\[Eta]1", " ", "\[Eta]2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Eta]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
                   RowBox[{"\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                    "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
          ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7506228626987147`*^9, {3.7548536152240095`*^9, 3.7548536482445555`*^9}, 
   3.7548537938788047`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"218ef166-f52a-49b8-b512-9870a38ed388"]
}, Open  ]],

Cell[TextData[{
 "We observe that ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " "}]],
  CellChangeTimes->{
   3.7506228626987147`*^9, {3.7548536152240095`*^9, 3.7548536482445555`*^9}, 
    3.7548537938788047`*^9},ExpressionUUID->
  "b191cf29-47f8-4a96-a1a8-a6ab0859116d"],
 " is always non-negative:"
}], "Text",
 CellChangeTimes->{{3.754853127474575*^9, 3.754853129049691*^9}, {
  3.7548532106746216`*^9, 3.754853260066902*^9}, {3.7548533548852687`*^9, 
  3.754853383525106*^9}, {3.7548534696518087`*^9, 3.7548535041795025`*^9}, {
  3.7548536979653387`*^9, 3.7548537404545317`*^9}, {3.754853811453021*^9, 
  3.754853897840686*^9}, {3.7548542261053925`*^9, 3.7548542410742855`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"51a76ae0-0f48-498e-91bd-c14958e1add1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], " ",
         ">", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Eta]1", ">", "0"}], "&&", 
        RowBox[{"\[Eta]2", ">", "0"}], "&&", 
        RowBox[{"\[Eta]1", "<", "1"}], "&&", 
        RowBox[{"\[Eta]2", "<", "1"}], "&&", 
        RowBox[{"NB1", ">", "0"}], "&&", 
        RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
    "]"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]1", ">", "0"}], "&&", 
    RowBox[{"\[Eta]2", ">", "0"}], "&&", 
    RowBox[{"\[Eta]1", "<", "1"}], "&&", 
    RowBox[{"\[Eta]2", "<", "1"}], "&&", 
    RowBox[{"NB1", ">", "0"}], "&&", 
    RowBox[{"NB2", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.754854210693201*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"1f06e17d-a5b8-4949-b964-15519083df29"],

Cell[BoxData[
 RowBox[{"NB1", "\[NotEqual]", "NB2"}]], "Output",
 CellChangeTimes->{{3.754854213563902*^9, 3.7548542331403613`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"dfe510b4-d0bf-480f-9e69-ba4c0d3d7935"]
}, Open  ]],

Cell["\<\
Therefore, it suffices to prove that quantity3 is non-negative:\
\>", "Text",
 CellChangeTimes->{3.7548542502851467`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"cc4382a0-d30a-494a-8f02-5cf272555692"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quantity3", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["NB1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
     SuperscriptBox["\[Eta]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
          RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
        "\[Eta]2"}]}], ")"}]}], "+", 
    RowBox[{"NB2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
        "\[Eta]2"}]}], ")"}]}], "+", 
    RowBox[{"NB1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "NB2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]1", "-", 
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"NB2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Eta]1"}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Eta]2", "2"]}], "-", 
       RowBox[{"NB2", " ", "\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"4", " ", "NB2"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["NB2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}], 
          "+", 
          RowBox[{"NB2", " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Eta]1"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["NB2", "2"], " ", "\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", " ", "NB2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "+", 
             RowBox[{"5", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["NB1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Eta]2", "+", 
          RowBox[{"\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}],
              "+", 
             RowBox[{"NB2", " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", "\[Eta]1", "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Eta]2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "\[Eta]1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Eta]2", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["NB2", "2"], " ", "\[Eta]1", " ", "\[Eta]2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Eta]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
                   RowBox[{"\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                    "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
          ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7506236833316154`*^9, 3.7506236915476227`*^9}, {
  3.7506240732171364`*^9, 3.750624077213715*^9}, {3.7548539097347326`*^9, 
  3.754853912334137*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"4cb69086-2e60-4ecb-b57e-19f37e7e676c"],

Cell["\<\
Imposing the physical constraints, we check quantity3 term by term :\
\>", "Text",
 CellChangeTimes->{{3.754853127474575*^9, 3.754853129049691*^9}, {
  3.7548532106746216`*^9, 3.754853260066902*^9}, {3.7548533548852687`*^9, 
  3.754853383525106*^9}, {3.7548534696518087`*^9, 3.7548535041795025`*^9}, {
  3.7548536979653387`*^9, 3.7548537404545317`*^9}, {3.754853811453021*^9, 
  3.754853897840686*^9}, {3.754853986555258*^9, 3.754853999484652*^9}, {
  3.7548540572084284`*^9, 3.754854084698281*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e2cc58fd-6de0-47f7-9246-1510ec1dd59f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["NB1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         SuperscriptBox["\[Eta]2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}]}], ")"}]}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Eta]1", ">", "0"}], "&&", 
        RowBox[{"\[Eta]2", ">", "0"}], "&&", 
        RowBox[{"\[Eta]1", "<", "1"}], "&&", 
        RowBox[{"\[Eta]2", "<", "1"}], "&&", 
        RowBox[{"NB1", ">", "0"}], "&&", 
        RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
    "]"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]1", ">", "0"}], "&&", 
    RowBox[{"\[Eta]2", ">", "0"}], "&&", 
    RowBox[{"\[Eta]1", "<", "1"}], "&&", 
    RowBox[{"\[Eta]2", "<", "1"}], "&&", 
    RowBox[{"NB1", ">", "0"}], "&&", 
    RowBox[{"NB2", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.750623713705513*^9, 3.750623714719198*^9}, 
   3.754854111452533*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"d696e8a3-f3b7-4596-a5e9-731cfe1429a2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.750623926234398*^9, 3.75485411361283*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"a69745de-0fee-4496-88e0-7e0784654068"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"NB2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
            "\[Eta]2"}]}], ")"}]}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Eta]1", ">", "0"}], "&&", 
        RowBox[{"\[Eta]2", ">", "0"}], "&&", 
        RowBox[{"\[Eta]1", "<", "1"}], "&&", 
        RowBox[{"\[Eta]2", "<", "1"}], "&&", 
        RowBox[{"NB1", ">", "0"}], "&&", 
        RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
    "]"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]1", ">", "0"}], "&&", 
    RowBox[{"\[Eta]2", ">", "0"}], "&&", 
    RowBox[{"\[Eta]1", "<", "1"}], "&&", 
    RowBox[{"\[Eta]2", "<", "1"}], "&&", 
    RowBox[{"NB1", ">", "0"}], "&&", 
    RowBox[{"NB2", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7506237531974955`*^9, 3.7506237536737585`*^9}, 
   3.7548541289287767`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"00fcb4ad-091d-4a36-95fc-00136f995c5e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.750623757014608*^9, 3.7548541306915054`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"b2678634-390c-4c87-8199-48930feea34e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "NB2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Eta]1", "-", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"\[Eta]1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"NB2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "\[Eta]1"}], ")"}]}], "+", 
                    RowBox[{"4", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}], "-", 
           RowBox[{"NB2", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", "NB2"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
               "\[Eta]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["NB2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
               "\[Eta]1"}], "+", 
              RowBox[{"NB2", " ", "\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[Eta]1"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["NB2", "2"], " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"2", " ", "NB2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "+", 
                 RowBox[{"5", " ", "\[Eta]1"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "4"]}]}], ")"}]}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Eta]1", ">", "0"}], "&&", 
        RowBox[{"\[Eta]2", ">", "0"}], "&&", 
        RowBox[{"\[Eta]1", "<", "1"}], "&&", 
        RowBox[{"\[Eta]2", "<", "1"}], "&&", 
        RowBox[{"NB1", ">", "0"}], "&&", 
        RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
    "]"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]1", ">", "0"}], "&&", 
    RowBox[{"\[Eta]2", ">", "0"}], "&&", 
    RowBox[{"\[Eta]1", "<", "1"}], "&&", 
    RowBox[{"\[Eta]2", "<", "1"}], "&&", 
    RowBox[{"NB1", ">", "0"}], "&&", 
    RowBox[{"NB2", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.7506239692918825`*^9, 3.750624002073019*^9, 
  3.7548541611235495`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"97d9607c-78d3-44b3-8672-48ef5e13024e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7506238900432005`*^9, 3.7506239706284986`*^9, 
  3.7506240035188265`*^9, 3.7548541629287806`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"9ebb8def-cc95-4dd7-891d-44cedff6f5eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2", "+", 
              RowBox[{"\[Eta]1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
                  "\[Eta]2"}], "+", 
                 RowBox[{"NB2", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[Eta]1", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Eta]2", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"2", " ", "\[Eta]1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Eta]2", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["NB2", "2"], " ", "\[Eta]1", " ", "\[Eta]2", 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[Eta]2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
                    RowBox[{"\[Eta]1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                    "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]}], ")"}]}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Eta]1", ">", "0"}], "&&", 
        RowBox[{"\[Eta]2", ">", "0"}], "&&", 
        RowBox[{"\[Eta]1", "<", "1"}], "&&", 
        RowBox[{"\[Eta]2", "<", "1"}], "&&", 
        RowBox[{"NB1", ">", "0"}], "&&", 
        RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
    "]"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]1", ">", "0"}], "&&", 
    RowBox[{"\[Eta]2", ">", "0"}], "&&", 
    RowBox[{"\[Eta]1", "<", "1"}], "&&", 
    RowBox[{"\[Eta]2", "<", "1"}], "&&", 
    RowBox[{"NB1", ">", "0"}], "&&", 
    RowBox[{"NB2", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.7506240419249134`*^9, 3.7548541828129773`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"6941c2cb-8dae-4719-84e1-c56fa05fe4f7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.75062404375578*^9, 3.7548541843165407`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"6cccc591-ea25-4503-ac4a-2f50074e6014"]
}, Open  ]],

Cell[TextData[{
 "We proved that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", "c"], "\[GreaterEqual]", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4d80223a-9b3b-462a-baf2-17d26c93240a"],
 ", we observe that its minimum value ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", "c"], "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0a6d4a22-a98e-482c-8c18-a722a9f0d732"],
 " can be attained for thermal equilibrium, i.e., NB1=NB2:"
}], "Text",
 CellChangeTimes->{{3.754853127474575*^9, 3.754853129049691*^9}, {
  3.7548532106746216`*^9, 3.754853260066902*^9}, {3.7548533548852687`*^9, 
  3.754853383525106*^9}, {3.7548534696518087`*^9, 3.7548535041795025`*^9}, {
  3.7548536979653387`*^9, 3.7548537404545317`*^9}, {3.754853811453021*^9, 
  3.754853897840686*^9}, {3.754853986555258*^9, 3.754853999484652*^9}, {
  3.7548540572084284`*^9, 3.754854084698281*^9}, {3.754856149172986*^9, 
  3.754856249781147*^9}, {3.754856327696585*^9, 3.754856333641854*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f06f5432-e312-447b-bae0-d3a98e751852"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["cASE", "cCohEff"], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NB1", "\[Rule]", "NB"}], ",", 
      RowBox[{"NB2", "\[Rule]", "NB"}]}], "}"}]}], ",", 
   RowBox[{
    RowBox[{"NB", ">", "0"}], "&&", 
    RowBox[{"\[Eta]1", ">", "0"}], "&&", 
    RowBox[{"\[Eta]2", ">", "0"}], "&&", 
    RowBox[{"\[Eta]1", "<", "1"}], "&&", 
    RowBox[{"\[Eta]2", "<", "1"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7548526402123146`*^9, 3.7548526442097445`*^9}, {
  3.7548527185951385`*^9, 3.754852745426979*^9}, {3.754852838845832*^9, 
  3.7548528534073305`*^9}, {3.754856257465275*^9, 3.7548563169684124`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"14a35ee5-7d33-4938-8365-f8100fc2344a"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.754856258249154*^9, 3.7548563371565576`*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"5123faf6-8338-4819-86bb-271c1b57d6b4"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"6ac1478d-795f-4c0a-be1b-9b9cc150bf4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Third derivative of QRE: Applying the bound ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "x"}], 
      RowBox[{"x", "+", "2"}]], "\[LessEqual]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "1"}], "]"}], "\[LessEqual]", " ", 
     RowBox[{
      FractionBox["x", "2"], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"x", "+", "2"}], 
        RowBox[{"x", "+", "1"}]], ")"}]}]}], ",", " ", 
    RowBox[{"x", "\[GreaterEqual]", "0"}]}], TraditionalForm]],
  ExpressionUUID->"8fcb9acd-74ff-4cd7-b80d-5bd122c6deb3"]
}], "Title",
 CellChangeTimes->{{3.7495650220921097`*^9, 3.7495650281372166`*^9}, {
  3.749565068218763*^9, 3.7495651061576834`*^9}, {3.754844889358737*^9, 
  3.7548449072141848`*^9}},ExpressionUUID->"7295c602-f4cf-4ac6-b68d-\
e7c7f8a553d4"],

Cell[CellGroupData[{

Cell["The 3rd derivative of the QRE:", "Section",
 CellChangeTimes->{{3.7495654408296022`*^9, 3.7495654794823513`*^9}, {
  3.7548449150831137`*^9, 
  3.7548449258146577`*^9}},ExpressionUUID->"9450ba93-1b71-407f-92ce-\
b886d535a38f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"thirdDsimp", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{"NB1", "-", 
          RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
          "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]], "-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "NB2"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "NB2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
            "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["NB1", "2"], "+", 
              RowBox[{"2", " ", "NB1", " ", 
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
               "\[Eta]2"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"NB2", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                "2"], " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], "+", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "NB1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["NB2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["NB1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
            RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"5", " ", "\[Eta]1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"NB2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ",
              "\[Eta]2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
            RowBox[{"\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "NB2"}]}], ")"}], " ", "\[Eta]2"}], "-", 
               RowBox[{"4", " ", "NB2", " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"NB1", " ", "NB2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
        ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["NB1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
       SuperscriptBox["\[Eta]2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"NB1", "-", 
         RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
         "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox["NB2", "2"], " ", 
           SuperscriptBox["\[Eta]2", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "2"]}]]}], 
       RowBox[{"NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox["NB2", "2"], " ", 
           SuperscriptBox["\[Eta]2", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "2"]}]]}]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.749323884852625*^9, 3.749323887368112*^9}, {
   3.749323931031898*^9, 3.7493239615139227`*^9}, {3.749324087236473*^9, 
   3.7493240896828003`*^9}, 3.749324136948535*^9, {3.7493241712298517`*^9, 
   3.749324174675766*^9}, {3.749324410770927*^9, 3.7493244498968*^9}, 
   3.749325150472224*^9, {3.7494092720379066`*^9, 3.7494093037943764`*^9}, {
   3.7495644051696835`*^9, 3.7495644078809147`*^9}, {3.7495655281738234`*^9, 
   3.749565536061793*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"25452073-7b00-49f8-b979-f9c016441f25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Log[...]\[CloseCurlyQuote]s argument is of the form ",
 Cell[BoxData[
  FractionBox[
   RowBox[{"m", "+", "r"}], 
   RowBox[{"m", "-", "r"}]]],
  CellChangeTimes->{{3.7495642120040145`*^9, 3.7495642262609625`*^9}},
  ExpressionUUID->"cafe01ad-f56e-4ece-9224-e1c656b387d0"],
 ", we bring it to the form 1+x, to apply the bound."
}], "Section",
 CellChangeTimes->{{3.749565545059758*^9, 
  3.749565612395816*^9}},ExpressionUUID->"bf2d57aa-f4dc-47ea-ae6c-\
ce1dee80a039"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"m", "+", "r"}], 
   RowBox[{"m", "-", "r"}]], "//", "Apart"}]], "Input",
 CellChangeTimes->{{3.7495642120040145`*^9, 3.7495642262609625`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"8942afc3-1b49-4775-be19-6f150d41c74e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{" ", "m"}], 
       RowBox[{"m", "-", "r"}]], "-", "1"}], ")"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.749564243342388*^9, 3.7495642714150124`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3a8e0eb8-8932-4751-a3c7-b0efb87e10a4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", "+", "r"}], 
  RowBox[{"m", "-", "r"}]]], "Output",
 CellChangeTimes->{3.749564274296669*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"be53cdc2-63d6-4dc3-a75f-8501fd15489e"]
}, Open  ]],

Cell[TextData[{
 "Therefore x=",
 Cell[BoxData[
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{" ", "m"}], 
      RowBox[{"m", "-", "r"}]], "-", "1"}], ")"}]}]], "Input",
  CellChangeTimes->{{3.749564243342388*^9, 3.7495642714150124`*^9}},
  ExpressionUUID->"23481f98-a810-48e1-b5e2-4fc6f1dd8371"],
 ", where m=NB1+NB2 \[Eta]2+NB1 (-1+\[Eta]1+2 NB2 \[Eta]1) \[Eta]2    and    ",
 Cell[BoxData[
  RowBox[{"r", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", "\[Eta]2"}], 
       ")"}], " ", "\[Eta]2"}], "+", 
     RowBox[{
      SuperscriptBox["NB2", "2"], " ", 
      SuperscriptBox["\[Eta]2", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NB1", "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], "2"]}]]}]],
  CellChangeTimes->{{3.749323884852625*^9, 3.749323887368112*^9}, {
    3.749323931031898*^9, 3.7493239615139227`*^9}, {3.749324087236473*^9, 
    3.7493240896828003`*^9}, 3.749324136948535*^9, {3.7493241712298517`*^9, 
    3.749324174675766*^9}, {3.749324410770927*^9, 3.7493244498968*^9}, 
    3.749325150472224*^9, {3.7494092720379066`*^9, 3.7494093037943764`*^9}, {
    3.7495644051696835`*^9, 3.7495644078809147`*^9}, {3.7495655281738234`*^9, 
    3.749565536061793*^9}},ExpressionUUID->
  "ce8c3c35-e361-4e53-9b63-a724d41be04d"],
 ". We check that x is non-negative so that the bound is valid: "
}], "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.7495660690169597`*^9, 
  3.7495660738919272`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9b76bc3d-3f90-4154-9ed9-2d22e78a621a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}]}], 
       RowBox[{"NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox["NB2", "2"], " ", 
           SuperscriptBox["\[Eta]2", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "2"]}]]}]], "-", "1"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7495659980954165`*^9, 3.7495660001438637`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a670abab-b478-4008-bfc7-02b60c091fb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Eta]1", ">", "0"}], "&&", 
      RowBox[{"\[Eta]2", ">", "0"}], "&&", 
      RowBox[{"\[Eta]1", "<", "1"}], "&&", 
      RowBox[{"\[Eta]2", "<", "1"}], "&&", 
      RowBox[{"NB1", ">", "0"}], "&&", 
      RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.749564292067918*^9, 3.7495643811888895`*^9}, {
  3.7495660178338614`*^9, 3.7495660192065535`*^9}, {3.749578995938073*^9, 
  3.7495789967462234`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"2bf072e4-fd89-40cc-bdd9-c8528c331787"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "<", "\[Eta]1", "<", "1"}], "&&", 
  RowBox[{"0", "<", "\[Eta]2", "<", "1"}], "&&", 
  RowBox[{"NB1", ">", "0"}], "&&", 
  RowBox[{"NB2", ">", "0"}]}]], "Output",
 CellChangeTimes->{{3.749564364090454*^9, 3.7495643817874813`*^9}, 
   3.749566020358574*^9, 3.7495789978581433`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"86e55e64-9f42-466f-b0ae-fba14b9eb02d"]
}, Open  ]],

Cell["\<\
Reduce returned the physical general restrictions, therefore x is \
non-negative.\
\>", "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.749566034599484*^9, 
  3.749566080732148*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3840973a-4153-4543-90ba-ecb5ff74eff2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The thirdDsimp can now be written as (only change is in Log[...]):\
\>", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}},ExpressionUUID->"280b1eb9-27cc-4bea-a305-\
a17c6c26915c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"thirdDsimp2", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{"NB1", "-", 
          RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
          "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]], "-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "NB2"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "NB2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
            "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["NB1", "2"], "+", 
              RowBox[{"2", " ", "NB1", " ", 
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
               "\[Eta]2"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"NB2", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                "2"], " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], "+", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "NB1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["NB2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["NB1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
            RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"5", " ", "\[Eta]1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"NB2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ",
              "\[Eta]2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
            RowBox[{"\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "NB2"}]}], ")"}], " ", "\[Eta]2"}], "-", 
               RowBox[{"4", " ", "NB2", " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"NB1", " ", "NB2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
        ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["NB1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
       SuperscriptBox["\[Eta]2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"NB1", "-", 
         RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
         "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}]}], 
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Eta]1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
                 "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
              RowBox[{
               SuperscriptBox["NB2", "2"], " ", 
               SuperscriptBox["\[Eta]2", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB1", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                  "\[Eta]2"}]}], ")"}], "2"]}]]}]], "-", "1"}], ")"}]}]}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.749565821590061*^9, 3.749565842826501*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"033da382-1384-4308-9e7a-4fb1696d3802"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "We apply the upper bound ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"x", "+", "1"}], "]"}], "\[LessEqual]", " ", 
   RowBox[{
    FractionBox["x", "2"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"x", "+", "2"}], 
      RowBox[{"x", "+", "1"}]], ")"}]}]}]],ExpressionUUID->
  "b02d0984-a800-4795-8c2d-f2f5911b3fea"],
 ". Namely, the Log[...] is substituted as:"
}], "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 
  3.749566162549672*^9}},ExpressionUUID->"aa1392dc-0614-4357-9514-\
af1e590f25ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["x", "2"], 
   RowBox[{"(", 
    FractionBox[
     RowBox[{"x", "+", "2"}], 
     RowBox[{"x", "+", "1"}]], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.749566425718498*^9, 3.7495664414262257`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"37b4f264-af8a-495d-8f70-31980ea001df"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"NB1", "+", 
     RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
     RowBox[{"NB1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
        RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
      "\[Eta]2"}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", "\[Eta]2"}], 
       ")"}], " ", "\[Eta]2"}], "+", 
     RowBox[{
      SuperscriptBox["NB2", "2"], " ", 
      SuperscriptBox["\[Eta]2", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NB1", "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], "2"]}]]}], 
  RowBox[{"2", " ", "NB1", " ", "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "NB1", "+", 
     RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
     RowBox[{"NB1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
        RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.7495664420198035`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"54a674d7-2240-49a2-9dd2-b8cdc3d537c9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The coefficient of the Log[...] should be positive to apply the upper bound, \
therefore we have the restrictions:\
\>", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.749566216514168*^9, 
  3.7495662520958176`*^9}},ExpressionUUID->"ba72a9f7-9045-45cb-8b1e-\
16e9cce77544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cons1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
           SuperscriptBox["\[Eta]2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"NB1", "-", 
             RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB2", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}],
              "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["NB1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB1", "+", 
                RowBox[{"NB1", " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
                RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Eta]1", ">", "0"}], "&&", 
         RowBox[{"\[Eta]2", ">", "0"}], "&&", 
         RowBox[{"\[Eta]1", "<", "1"}], "&&", 
         RowBox[{"\[Eta]2", "<", "1"}], "&&", 
         RowBox[{"NB1", ">", "0"}], "&&", 
         RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{"\[Eta]1", ">", "0"}], "&&", 
     RowBox[{"\[Eta]2", ">", "0"}], "&&", 
     RowBox[{"\[Eta]1", "<", "1"}], "&&", 
     RowBox[{"\[Eta]2", "<", "1"}], "&&", 
     RowBox[{"NB1", ">", "0"}], "&&", 
     RowBox[{"NB2", ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7495662795809116`*^9, 3.7495663120953264`*^9}, {
  3.749576076792081*^9, 3.749576078222814*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"31fc714f-7f3d-43d8-8f46-bb142a00cf69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NB1", "\[NotEqual]", "NB2"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "\[Eta]1"], "+", "\[Eta]2"}], "\[GreaterEqual]", 
       "2"}], "||", 
      RowBox[{
       RowBox[{"2", " ", "\[Eta]1"}], "\[LessEqual]", "1"}]}], ")"}], "&&", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}]}]], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       "\[Eta]2"}]}], "\[GreaterEqual]", "1"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "\[Eta]1"], "+", "\[Eta]2"}], "<", "2"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NB2", "<", "NB1"}], "||", 
      RowBox[{"NB1", "<", "NB2", "<", 
       FractionBox[
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
            " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
        RowBox[{"\[Eta]2", "+", 
         RowBox[{"\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", 
          "\[Eta]2"}]}]]}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}]}]], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       "\[Eta]2"}]}], "<", "1"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
            " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
        RowBox[{"\[Eta]2", "+", 
         RowBox[{"\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}]}]], 
       "<", "NB2", "<", "NB1"}], "||", 
      RowBox[{"NB2", ">", "NB1"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7495663025519476`*^9, 3.7495663169572515`*^9}, 
   3.7495760830760455`*^9, 3.7495781005404577`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"e46ff94c-b97e-4686-bbd1-2480895f3ac9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The upper bound to thirdDsimp is:", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.74956634641162*^9, 
  3.7495663724558296`*^9}},ExpressionUUID->"5b99ba2e-82a9-4ed8-a2f8-\
1ded08236560"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
       FractionBox[
        RowBox[{"NB1", "-", 
         RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
         "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["NB1", "2"], "+", 
          RowBox[{"2", " ", "NB1", " ", 
           RowBox[{"(", 
            RowBox[{"NB2", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"],
            " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["NB1", "2"], "+", 
            RowBox[{"2", " ", "NB1", " ", 
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
              "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]], "-", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "NB2"}], " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["NB1", "2"], "+", 
            RowBox[{"2", " ", "NB1", " ", 
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
              "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
   "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "NB2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
          "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
             " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["NB1", "2"], "+", 
          RowBox[{"2", " ", "NB1", " ", 
           RowBox[{"(", 
            RowBox[{"NB2", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"],
            " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], "+", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "NB1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
          "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["NB1", "2"], "+", 
            RowBox[{"2", " ", "NB1", " ", 
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
              "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
   " ", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
         SuperscriptBox["\[Eta]2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
             "\[Eta]2"}]}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
           RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "\[Eta]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Eta]1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"5", " ", "NB2"}]}], ")"}], " ", "\[Eta]2"}], "-", 
              RowBox[{"4", " ", "NB2", " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], "2"]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
      SuperscriptBox["\[Eta]2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"NB1", "-", 
        RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB2", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB1", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
           RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", "\[Eta]2"}],
           ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         SuperscriptBox["\[Eta]2", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}],
           ")"}], "2"]}]]}], 
     RowBox[{"2", " ", "NB1", " ", "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.749566390335407*^9, 3.7495663928219852`*^9}, 
   3.7495664565534496`*^9, {3.7495665522298613`*^9, 
   3.7495665567950077`*^9}},ExpressionUUID->"94c8d537-08e8-4418-9454-\
03bdcabe32ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The last two terms of the expression above can be simplified:\
\>", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.74956634641162*^9, 
  3.7495663724558296`*^9}, {3.749566504622269*^9, 
  3.749566524909257*^9}},ExpressionUUID->"99bf6432-28e5-48ba-94a3-\
f29efec99185"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
         SuperscriptBox["\[Eta]2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
             "\[Eta]2"}]}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
           RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "\[Eta]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Eta]1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"5", " ", "NB2"}]}], ")"}], " ", "\[Eta]2"}], "-", 
              RowBox[{"4", " ", "NB2", " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], "2"]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
      SuperscriptBox["\[Eta]2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"NB1", "-", 
        RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB2", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB1", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
           RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]]], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", "\[Eta]2"}],
           ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         SuperscriptBox["\[Eta]2", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}],
           ")"}], "2"]}]]}], 
     RowBox[{"2", " ", "NB1", " ", "NB2", " ", "\[Eta]1", " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7495644463601866`*^9, 3.7495644756541085`*^9}, {
  3.7495664731586466`*^9, 3.7495664824704075`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"f54306f7-6c20-4931-a03c-d70d517472f7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "NB1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
     RowBox[{"2", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], "+", 
     RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], 
  RowBox[{"NB1", " ", "NB2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "NB1", "+", 
     RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
     RowBox[{"NB1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
        RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], ")"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["NB1", "2"], "+", 
     RowBox[{"2", " ", "NB1", " ", 
      RowBox[{"(", 
       RowBox[{"NB2", "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
        RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], 
     "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB2", "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7495644762396474`*^9, 3.7495664837868657`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"d6b17d40-750d-4ec4-8970-5e35ff54318a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The upper bound (for positive Log[...] coefficient, therefore I call it \
upper1) is:\
\>", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.74956634641162*^9, 
  3.7495663724558296`*^9}, {3.749566504622269*^9, 3.749566524909257*^9}, {
  3.7495666004701786`*^9, 
  3.749566632346942*^9}},ExpressionUUID->"b3f3e02c-5a50-4188-b50f-\
a033e5460438"],

Cell[BoxData[
 RowBox[{
  RowBox[{"upper1", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{"NB1", "-", 
          RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
          "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]], "-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "NB2"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "NB2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
            "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["NB1", "2"], "+", 
              RowBox[{"2", " ", "NB1", " ", 
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
               "\[Eta]2"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"NB2", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                "2"], " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], "+", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "NB1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    " ", "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "NB2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], 
     RowBox[{"NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["NB1", "2"], "+", 
        RowBox[{"2", " ", "NB1", " ", 
         RowBox[{"(", 
          RowBox[{"NB2", "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB2", "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"], 
         " ", 
         SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7495666352245936`*^9, 3.7495666554814143`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3ae4bedd-4b62-4903-b90d-7f3b5c1282d1"],

Cell["\<\
upper1 has three terms. If we prove that all terms are negative then we\
\[CloseCurlyQuote]re done. I\[CloseCurlyQuote]ll use Reduce, if this returns \
the physical constraints \
\[Eta]1>0&&\[Eta]2>0&&\[Eta]1<1&&\[Eta]2<1&&NB1>0&&NB2>0 or the more \
restrictive constraints (those from imposing that the coefficient of the Log \
is positive) then we are done. Indeed for each term:\
\>", "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.7495660690169597`*^9, 
  3.7495660738919272`*^9}, {3.7495666849407864`*^9, 3.749566731045388*^9}, {
  3.749566763474619*^9, 3.749566915666272*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c7172ae5-9b13-43e8-b79f-8fb1a5258b8f"],

Cell["term 1 is negative:", "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.7495660690169597`*^9, 
  3.7495660738919272`*^9}, {3.7495666849407864`*^9, 3.7495667512751827`*^9}, {
  3.7495669436306353`*^9, 3.749566946704851*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f601682d-6460-4043-a290-e0ecacff9d5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
          FractionBox[
           RowBox[{"NB1", "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
            "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
             " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
                RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["NB1", "2"], "+", 
               RowBox[{"2", " ", "NB1", " ", 
                RowBox[{"(", 
                 RowBox[{"NB2", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
                "\[Eta]2"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"NB2", "+", 
                   RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                 "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]], "-", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "NB2"}], " ", "\[Eta]2"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
                RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["NB1", "2"], "+", 
               RowBox[{"2", " ", "NB1", " ", 
                RowBox[{"(", 
                 RowBox[{"NB2", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
                "\[Eta]2"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"NB2", "+", 
                   RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                 "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], 
        ")"}]}], "<", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Eta]1", ">", "0"}], "&&", 
      RowBox[{"\[Eta]2", ">", "0"}], "&&", 
      RowBox[{"\[Eta]1", "<", "1"}], "&&", 
      RowBox[{"\[Eta]2", "<", "1"}], "&&", 
      RowBox[{"NB1", ">", "0"}], "&&", 
      RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.749564752111246*^9, 3.7495647673557816`*^9}, 
   3.749566927428544*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"dea8da6b-4189-4f4a-925a-9c161d9900bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "<", "\[Eta]1", "<", "1"}], "&&", 
  RowBox[{"0", "<", "\[Eta]2", "<", "1"}], "&&", 
  RowBox[{"NB1", ">", "0"}], "&&", 
  RowBox[{"NB2", ">", "0"}]}]], "Output",
 CellChangeTimes->{{3.749564759295313*^9, 3.749564769144494*^9}, 
   3.7495669381380215`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"92d34f72-2b41-4e1b-9d25-448e3aba5a5b"]
}, Open  ]],

Cell["term 2 is negative:", "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.7495660690169597`*^9, 
  3.7495660738919272`*^9}, {3.7495666849407864`*^9, 3.7495667512751827`*^9}, {
  3.7495669436306353`*^9, 3.7495669660973735`*^9}, {3.7495670154797225`*^9, 
  3.7495670179733467`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"223484df-3f1a-47ed-aaaa-654512036f48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "NB2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Eta]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ",
              "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1",
                 " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB1", "+", 
              RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
               "\[Eta]2"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["NB1", "2"], "+", 
                RowBox[{"2", " ", "NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{"NB2", "+", 
                   RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                   RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
                 "\[Eta]2"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"NB2", "+", 
                    RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                  "2"], " ", 
                 SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "NB1", "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}],
              "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["NB1", "2"], "+", 
               RowBox[{"2", " ", "NB1", " ", 
                RowBox[{"(", 
                 RowBox[{"NB2", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
                "\[Eta]2"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"NB2", "+", 
                   RowBox[{"NB1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                 "2"], " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], 
        ")"}]}], " ", " ", "<", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Eta]1", ">", "0"}], "&&", 
      RowBox[{"\[Eta]2", ">", "0"}], "&&", 
      RowBox[{"\[Eta]1", "<", "1"}], "&&", 
      RowBox[{"\[Eta]2", "<", "1"}], "&&", 
      RowBox[{"NB1", ">", "0"}], "&&", 
      RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.749564752111246*^9, 3.7495647673557816`*^9}, 
   3.7495648551331463`*^9, 3.7495648885710845`*^9, {3.749566989953847*^9, 
   3.749566991662347*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"0c2bd61c-6f23-4fd6-bb3a-a859ed27eff5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "<", "\[Eta]1", "<", "1"}], "&&", 
  RowBox[{"0", "<", "\[Eta]2", "<", "1"}], "&&", 
  RowBox[{"NB1", ">", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "<", "NB2", "<", "NB1"}], "||", 
    RowBox[{"NB2", ">", "NB1"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.749564865371369*^9, 3.7495648985646334`*^9, 
  3.74956700471305*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b060557b-d58d-45f0-bf9d-41a053b4eb72"]
}, Open  ]],

Cell["term 3 is negative:", "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.7495660690169597`*^9, 
  3.7495660738919272`*^9}, {3.7495666849407864`*^9, 3.7495667512751827`*^9}, {
  3.7495669436306353`*^9, 3.7495669660973735`*^9}, {3.749567020876066*^9, 
  3.749567020935187*^9}, {3.749567059570927*^9, 3.7495670621899185`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"cecbcd39-a242-4eec-b581-35086a9ff64d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
          RowBox[{"2", " ", "NB2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
          "+", 
          RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], 
       RowBox[{"NB1", " ", "NB2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
             RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["NB1", "2"], "+", 
          RowBox[{"2", " ", "NB1", " ", 
           RowBox[{"(", 
            RowBox[{"NB2", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"],
            " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]], "  ", "<", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"\[Eta]1", ">", "0"}], "&&", 
      RowBox[{"\[Eta]2", ">", "0"}], "&&", 
      RowBox[{"\[Eta]1", "<", "1"}], "&&", 
      RowBox[{"\[Eta]2", "<", "1"}], "&&", 
      RowBox[{"NB1", ">", "0"}], "&&", 
      RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.749564752111246*^9, 3.7495647673557816`*^9}, 
   3.7495648551331463`*^9, 3.7495648885710845`*^9, {3.749566989953847*^9, 
   3.749566991662347*^9}, {3.749567048353101*^9, 3.749567050031597*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"ac0ac2e5-b2b4-4d59-9ce2-848aa4996836"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "<", "\[Eta]1", "<", "1"}], "&&", 
  RowBox[{"0", "<", "\[Eta]2", "<", "1"}], "&&", 
  RowBox[{"NB1", ">", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "<", "NB2", "<", "NB1"}], "||", 
    RowBox[{"NB2", ">", "NB1"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7495670547922163`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"e37522b5-8c8b-45bc-9aed-881cd9cac005"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"c7ab1b54-39b0-4682-9223-411bacc67c17"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We now check for negative Log[...] coefficient. We rewrite the third \
derivative just for convenience:\
\>", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.749567125839176*^9, 
  3.7495671779206247`*^9}},ExpressionUUID->"a142049b-42ce-45fa-8a94-\
89e529e0511b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"thirdDsimp2", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{"NB1", "-", 
          RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
          "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]], "-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "NB2"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "NB2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
            "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["NB1", "2"], "+", 
              RowBox[{"2", " ", "NB1", " ", 
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
               "\[Eta]2"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"NB2", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                "2"], " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], "+", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "NB1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["NB2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
          SuperscriptBox["\[Eta]2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["NB1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
            RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"5", " ", "\[Eta]1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Eta]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"NB2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ",
              "\[Eta]2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
            RowBox[{"\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "NB2"}]}], ")"}], " ", "\[Eta]2"}], "-", 
               RowBox[{"4", " ", "NB2", " ", 
                SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"NB1", " ", "NB2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB1", "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
            RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
        ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["NB1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"NB1", "+", 
             RowBox[{"NB1", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
             RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
       SuperscriptBox["\[Eta]2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"NB1", "-", 
         RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
         "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}]}], 
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Eta]1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
                 "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
              RowBox[{
               SuperscriptBox["NB2", "2"], " ", 
               SuperscriptBox["\[Eta]2", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB1", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                  "\[Eta]2"}]}], ")"}], "2"]}]]}]], "-", "1"}], ")"}]}]}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.749565821590061*^9, 3.749565842826501*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"caf44fb4-e729-454b-aad4-7c97cd3faf57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "We apply the upper bound ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{"c", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "1"}], "]"}]}], "\[LessEqual]", " ", 
    RowBox[{"c", 
     FractionBox[
      RowBox[{"2", "x"}], 
      RowBox[{"x", "+", "2"}]]}]}], ",", " ", 
   RowBox[{
    RowBox[{"for", " ", "c"}], "<", "0"}]}]],ExpressionUUID->
  "486834d0-f3bb-49e1-adb1-39c394432dcf"],
 ". Namely, the Log[...] is substituted as:"
}], "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.7495671889810333`*^9, 
  3.7495672261388397`*^9}, {3.74957560427134*^9, 
  3.7495756243924026`*^9}},ExpressionUUID->"790463a7-345e-44d2-b857-\
fba8a81cd5f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", "x"}], 
   RowBox[{"x", "+", "2"}]], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.749566425718498*^9, 3.7495664414262257`*^9}, {
  3.749567232001427*^9, 3.7495672359519353`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"580c3574-4655-4504-aff9-e50857098517"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", "\[Eta]2"}], 
       ")"}], " ", "\[Eta]2"}], "+", 
     RowBox[{
      SuperscriptBox["NB2", "2"], " ", 
      SuperscriptBox["\[Eta]2", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NB1", "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], "2"]}]]}], 
  RowBox[{"NB1", "+", 
   RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
   RowBox[{"NB1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
      RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
    "\[Eta]2"}]}]]], "Output",
 CellChangeTimes->{3.7495664420198035`*^9, 3.7495672371892233`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"8b9ca6a4-53d2-43a1-a7aa-2732a04b69b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The coefficient of the Log[...] should be negative to apply the aforesaid \
upper bound, therefore we have the restrictions:\
\>", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.749566216514168*^9, 
  3.7495662520958176`*^9}, {3.7495672513950033`*^9, 
  3.749567257485191*^9}},ExpressionUUID->"635a9311-bc2b-4511-be22-\
79c616570d23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cons2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
           SuperscriptBox["\[Eta]2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"NB1", "-", 
             RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
             RowBox[{"NB2", " ", "\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}],
              "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["NB1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB1", "+", 
                RowBox[{"NB1", " ", "\[Eta]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
                RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
                RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]], "<", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Eta]1", ">", "0"}], "&&", 
         RowBox[{"\[Eta]2", ">", "0"}], "&&", 
         RowBox[{"\[Eta]1", "<", "1"}], "&&", 
         RowBox[{"\[Eta]2", "<", "1"}], "&&", 
         RowBox[{"NB1", ">", "0"}], "&&", 
         RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{"\[Eta]1", ">", "0"}], "&&", 
     RowBox[{"\[Eta]2", ">", "0"}], "&&", 
     RowBox[{"\[Eta]1", "<", "1"}], "&&", 
     RowBox[{"\[Eta]2", "<", "1"}], "&&", 
     RowBox[{"NB1", ">", "0"}], "&&", 
     RowBox[{"NB2", ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7495662795809116`*^9, 3.7495663120953264`*^9}, {
  3.7495672615961227`*^9, 3.749567262236864*^9}, {3.7495761135808873`*^9, 
  3.7495761147324777`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"365c6877-755b-47ed-a7ee-e556030f8135"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NB2", "<", 
     FractionBox[
      RowBox[{"NB1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
      RowBox[{"\[Eta]2", "+", 
       RowBox[{"\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}]}]]}], 
    "&&", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1"}]}]], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
       "\[Eta]2"}]}], "<", "1"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NB2", ">", 
     FractionBox[
      RowBox[{"NB1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
      RowBox[{"\[Eta]2", "+", 
       RowBox[{"\[Eta]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}]}]]}], 
    "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "\[Eta]1"], "+", "\[Eta]2"}], "<", "2"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.7495663025519476`*^9, 3.7495663169572515`*^9}, 
   3.749567265281951*^9, {3.7495761154957004`*^9, 3.749576133718316*^9}, 
   3.749578120843445*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"297e1440-ff05-4a12-8627-8bfff4f451ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The upper bound to thirdDsimp is:", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.74956634641162*^9, 
  3.7495663724558296`*^9}},ExpressionUUID->"ed52f058-8c00-446b-ad10-\
3c747fa0ab5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
       FractionBox[
        RowBox[{"NB1", "-", 
         RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
         RowBox[{"NB2", " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
         "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          SuperscriptBox["\[Eta]2", "2"]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["NB1", "2"], "+", 
          RowBox[{"2", " ", "NB1", " ", 
           RowBox[{"(", 
            RowBox[{"NB2", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"],
            " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["NB1", "2"], "+", 
            RowBox[{"2", " ", "NB1", " ", 
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
              "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]], "-", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "NB2"}], " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["NB1", "2"], "+", 
            RowBox[{"2", " ", "NB1", " ", 
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
              "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
   "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "NB2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
          "\[Eta]2"}], "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
             " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["NB1", "2"], "+", 
          RowBox[{"2", " ", "NB1", " ", 
           RowBox[{"(", 
            RowBox[{"NB2", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"],
            " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], "+", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "NB1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
          "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["NB1", "2"], "+", 
            RowBox[{"2", " ", "NB1", " ", 
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
               RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
             "\[Eta]2"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
              "2"], " ", 
             SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
   " ", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
         SuperscriptBox["\[Eta]2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
             "\[Eta]2"}]}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
           RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "\[Eta]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Eta]1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"5", " ", "NB2"}]}], ")"}], " ", "\[Eta]2"}], "-", 
              RowBox[{"4", " ", "NB2", " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], "2"]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
      SuperscriptBox["\[Eta]2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"NB1", "-", 
        RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB2", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB1", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
           RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]]], 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", "\[Eta]2"}],
           ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         SuperscriptBox["\[Eta]2", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}],
           ")"}], "2"]}]]}], 
     RowBox[{"NB1", "+", 
      RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
      RowBox[{"NB1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
         RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
       "\[Eta]2"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.749566390335407*^9, 3.7495663928219852`*^9}, 
   3.7495664565534496`*^9, {3.7495665522298613`*^9, 3.7495665567950077`*^9}, 
   3.7495672895845456`*^9},ExpressionUUID->"7fe102bb-e03b-4131-866e-\
44181324de18"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The last two terms of the expression above can be simplified:\
\>", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.74956634641162*^9, 
  3.7495663724558296`*^9}, {3.749566504622269*^9, 
  3.749566524909257*^9}},ExpressionUUID->"79f0c67a-a9bd-465b-a690-\
40d61dda3a90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
         SuperscriptBox["\[Eta]2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
             "\[Eta]2"}]}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
           RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "\[Eta]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]1", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"NB1", " ", "NB2", " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Eta]1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"NB2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"5", " ", "NB2"}]}], ")"}], " ", "\[Eta]2"}], "-", 
              RowBox[{"4", " ", "NB2", " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["NB1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB1", " ", "\[Eta]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], "2"]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
      SuperscriptBox["\[Eta]2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"NB1", "-", 
        RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB2", " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB1", " ", "\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", 
           RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}], "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]]], 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "NB1", " ", "NB2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Eta]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}], "-", "\[Eta]2"}],
           ")"}], " ", "\[Eta]2"}], "+", 
        RowBox[{
         SuperscriptBox["NB2", "2"], " ", 
         SuperscriptBox["\[Eta]2", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}]}],
           ")"}], "2"]}]]}], 
     RowBox[{"NB1", "+", 
      RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
      RowBox[{"NB1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
         RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
       "\[Eta]2"}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7495644463601866`*^9, 3.7495644756541085`*^9}, {
  3.7495664731586466`*^9, 3.7495664824704075`*^9}, {3.749567303598861*^9, 
  3.749567304630556*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"82db74fd-8657-4e94-939b-e81932e89ffc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NB2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["NB1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}]}], ")"}]}], "+", 
     RowBox[{"NB1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
        RowBox[{"2", " ", "NB2", " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "NB2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
            " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"NB1", " ", "NB2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "NB1", "+", 
     RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
     RowBox[{"NB1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
        RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], ")"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{"NB1", "+", 
     RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
     RowBox[{"NB1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
        RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
      "\[Eta]2"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["NB1", "2"], "+", 
     RowBox[{"2", " ", "NB1", " ", 
      RowBox[{"(", 
       RowBox[{"NB2", "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
        RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}], 
     "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB2", "+", 
         RowBox[{"NB1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7495644762396474`*^9, 3.7495664837868657`*^9, 
  3.749567307461081*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"b00822e7-6353-4cb3-9b2c-0c9619a3d58a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The upper bound (for negative Log[...] coefficient, therefore I call it \
upper2) is:\
\>", "Section",
 CellChangeTimes->{{3.749565545059758*^9, 3.749565612395816*^9}, {
  3.7495657094859743`*^9, 3.749565722994866*^9}, {3.749565786130786*^9, 
  3.749565804581805*^9}, {3.7495658709864173`*^9, 3.7495659350006466`*^9}, {
  3.7495661365816545`*^9, 3.749566162549672*^9}, {3.74956634641162*^9, 
  3.7495663724558296`*^9}, {3.749566504622269*^9, 3.749566524909257*^9}, {
  3.7495666004701786`*^9, 3.749566632346942*^9}, {3.7495673159857917`*^9, 
  3.749567322055934*^9}},ExpressionUUID->"4b9bebd7-3215-473d-8b5f-\
06340e37302f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"upper2", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{"NB1", "-", 
          RowBox[{"NB1", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB2", " ", "\[Eta]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2"}], 
          "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]], "-", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "NB2"}], " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
              RowBox[{"\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Eta]1", " ", "\[Eta]2"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "NB2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
              " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["NB1", "2"], "+", 
           RowBox[{"2", " ", "NB1", " ", 
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"NB2", "+", 
               RowBox[{"NB1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox["\[Eta]2", "2"]}]}]]]}], ")"}], "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB1", "+", 
            RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
            "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["NB1", "2"], "+", 
              RowBox[{"2", " ", "NB1", " ", 
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
               "\[Eta]2"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"NB2", "+", 
                  RowBox[{"NB1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
                "2"], " ", 
               SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], "+", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "NB1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2"}], 
           "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["NB1", "2"], "+", 
             RowBox[{"2", " ", "NB1", " ", 
              RowBox[{"(", 
               RowBox[{"NB2", "+", 
                RowBox[{"NB1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"NB2", "+", 
                 RowBox[{"NB1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox["\[Eta]2", "2"]}]}]]}], ")"}], "2"]]}], ")"}]}], 
    " ", "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NB2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["NB1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
              RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
            "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "NB2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]1", 
               " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"NB1", " ", "NB2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"NB1", "+", 
        RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
        RowBox[{"NB1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["NB1", "2"], "+", 
        RowBox[{"2", " ", "NB1", " ", 
         RowBox[{"(", 
          RowBox[{"NB2", "+", 
           RowBox[{"NB1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
           RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
         "\[Eta]2"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"NB2", "+", 
            RowBox[{"NB1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"], 
         " ", 
         SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7495666352245936`*^9, 3.7495666554814143`*^9}, {
  3.749567330192526*^9, 3.7495673570649815`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e9756861-7960-4946-9486-c27b0dc80838"],

Cell["\<\
upper2 has three terms. If we prove that all terms are negative then we\
\[CloseCurlyQuote]re done. I\[CloseCurlyQuote]ll use Reduce, if this returns \
the physical constraints \
\[Eta]1>0&&\[Eta]2>0&&\[Eta]1<1&&\[Eta]2<1&&NB1>0&&NB2>0 or the more \
restrictive constraints (those from imposing that the coefficient of the Log \
is negative) then we are done. Indeed for each term:\
\>", "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.7495660690169597`*^9, 
  3.7495660738919272`*^9}, {3.7495666849407864`*^9, 3.749566731045388*^9}, {
  3.749566763474619*^9, 3.749566915666272*^9}, {3.74956736569895*^9, 
  3.7495673777008667`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1604637f-3c95-41ec-b300-4e3155ae09b4"],

Cell["\<\
term 1 and term2 are negative because nothing changed from the previous case \
where the coefficient of the Log[...] was positive. We just have to check \
term3.\
\>", "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.7495660690169597`*^9, 
  3.7495660738919272`*^9}, {3.7495666849407864`*^9, 3.7495667512751827`*^9}, {
  3.7495669436306353`*^9, 3.749566946704851*^9}, {3.749567391967834*^9, 
  3.749567469721587*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9e03815b-d5bb-47c2-ab4e-bf05c26f59cf"],

Cell["term 3 is indeed negative:", "Text",
 CellChangeTimes->{{3.749565636338434*^9, 3.749565673451123*^9}, {
  3.7495659458304124`*^9, 3.7495659735802236`*^9}, {3.7495660690169597`*^9, 
  3.7495660738919272`*^9}, {3.7495666849407864`*^9, 3.7495667512751827`*^9}, {
  3.7495669436306353`*^9, 3.7495669660973735`*^9}, {3.749567020876066*^9, 
  3.749567020935187*^9}, {3.749567059570927*^9, 3.7495670621899185`*^9}, {
  3.7495674722713685`*^9, 3.749567506212611*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"08bf88eb-213b-40f9-8640-3457c373de4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"NB1", "-", "NB2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NB2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", "\[Eta]2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"NB2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NB1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
                RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
              "\[Eta]2"}]}], ")"}]}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]2", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "NB2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}], " ", 
                 "\[Eta]1", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"NB1", " ", "NB2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
             RowBox[{"NB2", " ", "\[Eta]1"}]}], ")"}], " ", "\[Eta]2"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"NB1", "+", 
          RowBox[{"NB2", " ", "\[Eta]2"}], "+", 
          RowBox[{"NB1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]1", "+", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
           "\[Eta]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["NB1", "2"], "+", 
          RowBox[{"2", " ", "NB1", " ", 
           RowBox[{"(", 
            RowBox[{"NB2", "+", 
             RowBox[{"NB1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}], "-", 
             RowBox[{"2", " ", "NB2", " ", "\[Eta]1"}]}], ")"}], " ", 
           "\[Eta]2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"NB2", "+", 
              RowBox[{"NB1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]1"}], ")"}]}]}], ")"}], "2"],
            " ", 
           SuperscriptBox["\[Eta]2", "2"]}]}], ")"}]}]], "  ", "<", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"\[Eta]1", ">", "0"}], "&&", 
      RowBox[{"\[Eta]2", ">", "0"}], "&&", 
      RowBox[{"\[Eta]1", "<", "1"}], "&&", 
      RowBox[{"\[Eta]2", "<", "1"}], "&&", 
      RowBox[{"NB1", ">", "0"}], "&&", 
      RowBox[{"NB2", ">", "0"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]1", ",", "\[Eta]2", ",", "NB1", ",", "NB2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.749564752111246*^9, 3.7495647673557816`*^9}, 
   3.7495648551331463`*^9, 3.7495648885710845`*^9, {3.749566989953847*^9, 
   3.749566991662347*^9}, {3.749567048353101*^9, 3.749567050031597*^9}, 
   3.749567482510562*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"ebabbce4-b690-4b4d-ae9f-a55452f72410"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "<", "\[Eta]1", "<", "1"}], "&&", 
  RowBox[{"0", "<", "\[Eta]2", "<", "1"}], "&&", 
  RowBox[{"NB1", ">", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "<", "NB2", "<", "NB1"}], "||", 
    RowBox[{"NB2", ">", "NB1"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7495670547922163`*^9, 3.7495674923096366`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"40a8c3ed-90fa-4975-a8a8-fe37d67f9807"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"bf8df8b6-1e07-45e6-8d95-9f8b416bac1e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 406, 6, 96, "Title",ExpressionUUID->"42ba152f-6a1d-4249-9221-3e77e42c19c9"],
Cell[989, 30, 323, 6, 50, "Text",ExpressionUUID->"078e7528-8038-41c7-a68f-68d0d132c37a"],
Cell[1315, 38, 45940, 1109, 1126, "Input",ExpressionUUID->"21187dc9-07f8-4d58-beb8-f7b7922f53c6"],
Cell[47258, 1149, 329, 10, 10, "Text",ExpressionUUID->"68d956c0-3186-4278-84fa-cc1aeda416df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47624, 1164, 842, 20, 96, "Title",ExpressionUUID->"7f8e665f-1b3c-4460-895c-07ad93c7478e"],
Cell[48469, 1186, 300, 5, 50, "Text",ExpressionUUID->"f31b19d8-6581-4be9-8220-a01672edd99e"],
Cell[48772, 1193, 669, 14, 28, "Input",ExpressionUUID->"118a3df2-7554-4fdc-aa51-bedf043e00a2"],
Cell[49444, 1209, 540, 13, 50, "Text",ExpressionUUID->"4915b9fd-cc7b-4a4a-85a0-c1b7941e5600"],
Cell[49987, 1224, 9935, 272, 239, "Input",ExpressionUUID->"4d4c4a86-0011-4ca5-8d92-50d19988d109"],
Cell[59925, 1498, 208, 3, 50, "Text",ExpressionUUID->"c4d7859c-310e-467a-90ae-e7dcc14fb47f"],
Cell[CellGroupData[{
Cell[60158, 1505, 359, 9, 28, "Input",ExpressionUUID->"59a45992-51e2-46d2-bc39-8c17d1830f6b"],
Cell[60520, 1516, 503, 13, 53, "Output",ExpressionUUID->"2942303c-6837-4124-be34-6ebdaafae8a5"]
}, Open  ]],
Cell[61038, 1532, 292, 6, 50, "Text",ExpressionUUID->"30f77327-5e3b-4d1b-903e-8499d82b1a28"],
Cell[61333, 1540, 419, 11, 49, "Input",ExpressionUUID->"2a448ed4-8793-45bf-9840-94171efe8841"],
Cell[61755, 1553, 331, 10, 6, "Text",ExpressionUUID->"e86b657a-0fdc-4c6e-92a9-c08b365d5a60"],
Cell[62089, 1565, 369, 9, 50, "Text",ExpressionUUID->"b29a6c02-df9f-4a13-93b5-a10f39a0acf6"],
Cell[62461, 1576, 9237, 251, 201, "Input",ExpressionUUID->"e4547c12-c800-4f51-ba95-d0ca7588d24f"],
Cell[71701, 1829, 263, 5, 50, "Text",ExpressionUUID->"940b508a-1450-4644-9ec6-8acec6ee1b54"],
Cell[CellGroupData[{
Cell[71989, 1838, 2351, 61, 85, "Input",ExpressionUUID->"5a795057-c19e-418f-98b2-005f35252383"],
Cell[74343, 1901, 262, 4, 32, "Output",ExpressionUUID->"92515d98-9417-48b6-b5e7-a8c69ff148e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74642, 1910, 1292, 37, 55, "Input",ExpressionUUID->"03884019-6867-4ec3-ac4b-3e696b609f2f"],
Cell[75937, 1949, 172, 2, 32, "Output",ExpressionUUID->"8d4bf281-1185-444d-82ce-0dd15e4930e3"]
}, Open  ]],
Cell[76124, 1954, 331, 10, 6, "Text",ExpressionUUID->"7f07ead8-46c0-4124-9992-b31bcef07ca9"],
Cell[76458, 1966, 708, 18, 55, "Text",ExpressionUUID->"a89e69b6-74bc-4ac1-8ba6-cd2049c5137a"],
Cell[77169, 1986, 479, 11, 50, "Text",ExpressionUUID->"506fa6d7-0f3f-4a73-b0eb-7637f369b561"],
Cell[CellGroupData[{
Cell[77673, 2001, 2648, 73, 66, "Input",ExpressionUUID->"1bf9df83-b5c2-4643-9417-46c53b90c53e"],
Cell[80324, 2076, 175, 2, 32, "Output",ExpressionUUID->"0327e861-9e1a-4f68-9485-54c75864e102"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80536, 2083, 274, 6, 44, "Input",ExpressionUUID->"7bd43031-481b-4742-9996-24e73ef3a3c4"],
Cell[80813, 2091, 1134, 34, 61, "Output",ExpressionUUID->"f3e099b0-7ad3-4d4f-8ca5-d0c7645b1c68"]
}, Open  ]],
Cell[81962, 2128, 386, 11, 50, "Text",ExpressionUUID->"676549c1-b371-45cb-9461-402be1fe19f6"],
Cell[CellGroupData[{
Cell[82373, 2143, 9138, 245, 199, "Input",ExpressionUUID->"380d42ba-8486-4140-9fcd-792971df225b"],
Cell[91514, 2390, 3830, 112, 76, "Output",ExpressionUUID->"20360816-cee3-4387-b240-119db795c995"]
}, Open  ]],
Cell[95359, 2505, 512, 13, 50, "Text",ExpressionUUID->"209d814b-0c80-45a5-9a87-b94b28c27456"],
Cell[95874, 2520, 1189, 33, 47, "Input",ExpressionUUID->"434082bc-f0d4-4c7e-92bf-d5ceb7970e19"],
Cell[97066, 2555, 491, 13, 50, "Text",ExpressionUUID->"3b5a8e2f-e735-48ce-b285-a9182b158e20"],
Cell[97560, 2570, 920, 29, 47, "Input",ExpressionUUID->"6ef3e92c-6d90-4a27-ac5e-b48a94ef0eef"],
Cell[98483, 2601, 652, 15, 50, "Text",ExpressionUUID->"aee2773d-9545-4280-91c5-9b28746622f0"],
Cell[99138, 2618, 1753, 47, 52, "Input",ExpressionUUID->"e9c731b1-24dd-4c3d-b514-e28adc3e8e4f"],
Cell[100894, 2667, 873, 21, 50, "Text",ExpressionUUID->"3a091f99-2894-483d-a86f-2e9b64b8f6b7"],
Cell[101770, 2690, 331, 10, 6, "Text",ExpressionUUID->"d916d2b3-7d22-49b3-9b5a-438895a037a7"],
Cell[CellGroupData[{
Cell[102126, 2704, 311, 5, 45, "Input",ExpressionUUID->"4d4d5765-112f-44c3-8ce6-56db7c1c0a62"],
Cell[102440, 2711, 6732, 179, 103, "Output",ExpressionUUID->"42f926d9-7573-427a-872d-d05b77a89012"]
}, Open  ]],
Cell[109187, 2893, 433, 8, 50, "Text",ExpressionUUID->"80b33b7f-e15c-448c-add6-8bc69e8dd276"],
Cell[CellGroupData[{
Cell[109645, 2905, 1235, 38, 51, "Input",ExpressionUUID->"7c3cbc2a-6cd1-4a06-b16c-9bca89b4fd12"],
Cell[110883, 2945, 301, 8, 52, "Output",ExpressionUUID->"8733690a-40e9-4460-bb77-895d5d17aa46"]
}, Open  ]],
Cell[111199, 2956, 468, 8, 50, "Text",ExpressionUUID->"e4549fd3-2861-4dde-88af-8239a97c3d0e"],
Cell[111670, 2966, 5412, 149, 94, "Input",ExpressionUUID->"f7b61e3c-712e-4461-80a9-68c730b3c904"],
Cell[117085, 3117, 572, 10, 50, "Text",ExpressionUUID->"672cad83-2851-4380-a958-59e33f7cceca"],
Cell[CellGroupData[{
Cell[117682, 3131, 552, 12, 28, "Input",ExpressionUUID->"20811931-1085-47ec-8369-8103f2cdb3f3"],
Cell[118237, 3145, 6141, 170, 79, "Output",ExpressionUUID->"218ef166-f52a-49b8-b512-9870a38ed388"]
}, Open  ]],
Cell[124393, 3318, 1035, 25, 50, "Text",ExpressionUUID->"51a76ae0-0f48-498e-91bd-c14958e1add1"],
Cell[CellGroupData[{
Cell[125453, 3347, 1320, 37, 31, "Input",ExpressionUUID->"1f06e17d-a5b8-4949-b964-15519083df29"],
Cell[126776, 3386, 211, 3, 32, "Output",ExpressionUUID->"dfe510b4-d0bf-480f-9e69-ba4c0d3d7935"]
}, Open  ]],
Cell[127002, 3392, 227, 5, 50, "Text",ExpressionUUID->"cc4382a0-d30a-494a-8f02-5cf272555692"],
Cell[127232, 3399, 5931, 161, 72, "Input",ExpressionUUID->"4cb69086-2e60-4ecb-b57e-19f37e7e676c"],
Cell[133166, 3562, 605, 10, 50, "Text",ExpressionUUID->"e2cc58fd-6de0-47f7-9246-1510ec1dd59f"],
Cell[CellGroupData[{
Cell[133796, 3576, 1626, 44, 53, "Input",ExpressionUUID->"d696e8a3-f3b7-4596-a5e9-731cfe1429a2"],
Cell[135425, 3622, 173, 2, 32, "Output",ExpressionUUID->"a69745de-0fee-4496-88e0-7e0784654068"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135635, 3629, 1654, 45, 48, "Input",ExpressionUUID->"00fcb4ad-091d-4a36-95fc-00136f995c5e"],
Cell[137292, 3676, 176, 2, 32, "Output",ExpressionUUID->"b2678634-390c-4c87-8199-48930feea34e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137505, 3683, 3385, 87, 97, "Input",ExpressionUUID->"97d9607c-78d3-44b3-8672-48ef5e13024e"],
Cell[140893, 3772, 229, 3, 32, "Output",ExpressionUUID->"9ebb8def-cc95-4dd7-891d-44cedff6f5eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141159, 3780, 3518, 87, 53, "Input",ExpressionUUID->"6941c2cb-8dae-4719-84e1-c56fa05fe4f7"],
Cell[144680, 3869, 175, 2, 32, "Output",ExpressionUUID->"6cccc591-ea25-4503-ac4a-2f50074e6014"]
}, Open  ]],
Cell[144870, 3874, 1156, 25, 50, "Text",ExpressionUUID->"f06f5432-e312-447b-bae0-d3a98e751852"],
Cell[CellGroupData[{
Cell[146051, 3903, 775, 18, 44, "Input",ExpressionUUID->"14a35ee5-7d33-4938-8365-f8100fc2344a"],
Cell[146829, 3923, 175, 2, 32, "Output",ExpressionUUID->"5123faf6-8338-4819-86bb-271c1b57d6b4"]
}, Open  ]],
Cell[147019, 3928, 329, 10, 10, "Text",ExpressionUUID->"6ac1478d-795f-4c0a-be1b-9b9cc150bf4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147385, 3943, 843, 23, 106, "Title",ExpressionUUID->"7295c602-f4cf-4ac6-b68d-e7c7f8a553d4"],
Cell[CellGroupData[{
Cell[148253, 3970, 232, 4, 67, "Section",ExpressionUUID->"9450ba93-1b71-407f-92ce-b886d535a38f"],
Cell[148488, 3976, 17086, 465, 667, "Input",ExpressionUUID->"25452073-7b00-49f8-b979-f9c016441f25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165611, 4446, 486, 12, 71, "Section",ExpressionUUID->"bf2d57aa-f4dc-47ea-ae6c-ce1dee80a039"],
Cell[166100, 4460, 272, 6, 42, "Input",ExpressionUUID->"8942afc3-1b49-4775-be19-6f150d41c74e"],
Cell[CellGroupData[{
Cell[166397, 4470, 380, 11, 42, "Input",ExpressionUUID->"3a8e0eb8-8932-4751-a3c7-b0efb87e10a4"],
Cell[166780, 4483, 215, 5, 46, "Output",ExpressionUUID->"be53cdc2-63d6-4dc3-a75f-8501fd15489e"]
}, Open  ]],
Cell[167010, 4491, 1979, 49, 84, "Text",ExpressionUUID->"9b76bc3d-3f90-4154-9ed9-2d22e78a621a"],
Cell[168992, 4542, 1652, 46, 66, "Input",ExpressionUUID->"a670abab-b478-4008-bfc7-02b60c091fb0"],
Cell[CellGroupData[{
Cell[170669, 4592, 770, 19, 28, "Input",ExpressionUUID->"2bf072e4-fd89-40cc-bdd9-c8528c331787"],
Cell[171442, 4613, 397, 8, 32, "Output",ExpressionUUID->"86e55e64-9f42-466f-b0ae-fba14b9eb02d"]
}, Open  ]],
Cell[171854, 4624, 369, 8, 50, "Text",ExpressionUUID->"3840973a-4153-4543-90ba-ecb5ff74eff2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172260, 4637, 316, 6, 67, "Section",ExpressionUUID->"280b1eb9-27cc-4bea-a305-a17c6c26915c"],
Cell[172579, 4645, 16188, 443, 665, "Input",ExpressionUUID->"033da382-1384-4308-9e7a-4fb1696d3802"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188804, 5093, 751, 20, 72, "Section",ExpressionUUID->"aa1392dc-0614-4357-9514-af1e590f25ac"],
Cell[CellGroupData[{
Cell[189580, 5117, 347, 9, 44, "Input",ExpressionUUID->"37b4f264-af8a-495d-8f70-31980ea001df"],
Cell[189930, 5128, 1492, 44, 61, "Output",ExpressionUUID->"54a674d7-2240-49a2-9dd2-b8cdc3d537c9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191471, 5178, 516, 9, 67, "Section",ExpressionUUID->"ba72a9f7-9045-45cb-8b1e-16e9cce77544"],
Cell[CellGroupData[{
Cell[192012, 5191, 3011, 77, 85, "Input",ExpressionUUID->"31fc714f-7f3d-43d8-8f46-bb142a00cf69"],
Cell[195026, 5270, 2955, 92, 98, "Output",ExpressionUUID->"e46ff94c-b97e-4686-bbd1-2480895f3ac9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[198030, 5368, 426, 6, 67, "Section",ExpressionUUID->"5b99ba2e-82a9-4ed8-a2f8-1ded08236560"],
Cell[198459, 5376, 15614, 441, 633, "Input",ExpressionUUID->"94c8d537-08e8-4418-9454-03bdcabe32ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214110, 5822, 511, 9, 67, "Section",ExpressionUUID->"99bf6432-28e5-48ba-94a3-f29efec99185"],
Cell[CellGroupData[{
Cell[214646, 5835, 7673, 214, 206, "Input",ExpressionUUID->"f54306f7-6c20-4931-a03c-d70d517472f7"],
Cell[222322, 6051, 1881, 56, 58, "Output",ExpressionUUID->"d6b17d40-750d-4ec4-8970-5e35ff54318a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[224252, 6113, 586, 11, 67, "Section",ExpressionUUID->"b3f3e02c-5a50-4188-b50f-a033e5460438"],
Cell[224841, 6126, 10298, 286, 532, "Input",ExpressionUUID->"3ae4bedd-4b62-4903-b90d-7f3b5c1282d1"],
Cell[235142, 6414, 770, 13, 72, "Text",ExpressionUUID->"c7172ae5-9b13-43e8-b79f-8fb1a5258b8f"],
Cell[235915, 6429, 404, 6, 50, "Text",ExpressionUUID->"f601682d-6460-4043-a290-e0ecacff9d5a"],
Cell[CellGroupData[{
Cell[236344, 6439, 4918, 129, 294, "Input",ExpressionUUID->"dea8da6b-4189-4f4a-925a-9c161d9900bb"],
Cell[241265, 6570, 374, 8, 32, "Output",ExpressionUUID->"92d34f72-2b41-4e1b-9d25-448e3aba5a5b"]
}, Open  ]],
Cell[241654, 6581, 459, 7, 50, "Text",ExpressionUUID->"223484df-3f1a-47ed-aaaa-654512036f48"],
Cell[CellGroupData[{
Cell[242138, 6592, 5136, 135, 294, "Input",ExpressionUUID->"0c2bd61c-6f23-4fd6-bb3a-a859ed27eff5"],
Cell[247277, 6729, 461, 11, 32, "Output",ExpressionUUID->"b060557b-d58d-45f0-bf9d-41a053b4eb72"]
}, Open  ]],
Cell[247753, 6743, 503, 7, 50, "Text",ExpressionUUID->"cecbcd39-a242-4eec-b581-35086a9ff64d"],
Cell[CellGroupData[{
Cell[248281, 6754, 2814, 76, 84, "Input",ExpressionUUID->"ac0ac2e5-b2b4-4d59-9ce2-848aa4996836"],
Cell[251098, 6832, 415, 10, 32, "Output",ExpressionUUID->"e37522b5-8c8b-45bc-9aed-881cd9cac005"]
}, Open  ]],
Cell[251528, 6845, 329, 10, 8, "Text",ExpressionUUID->"c7ab1b54-39b0-4682-9223-411bacc67c17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251894, 6860, 404, 8, 67, "Section",ExpressionUUID->"a142049b-42ce-45fa-8a94-89e529e0511b"],
Cell[252301, 6870, 16188, 443, 665, "Input",ExpressionUUID->"caf44fb4-e729-454b-aad4-7c97cd3faf57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268526, 7318, 908, 23, 71, "Section",ExpressionUUID->"790463a7-345e-44d2-b857-fba8a81cd5f7"],
Cell[CellGroupData[{
Cell[269459, 7345, 323, 7, 44, "Input",ExpressionUUID->"580c3574-4655-4504-aff9-e50857098517"],
Cell[269785, 7354, 1111, 33, 61, "Output",ExpressionUUID->"8b9ca6a4-53d2-43a1-a7aa-2732a04b69b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[270945, 7393, 577, 10, 67, "Section",ExpressionUUID->"635a9311-bc2b-4511-be22-79c616570d23"],
Cell[CellGroupData[{
Cell[271547, 7407, 3066, 78, 85, "Input",ExpressionUUID->"365c6877-755b-47ed-a7ee-e556030f8135"],
Cell[274616, 7487, 1959, 61, 57, "Output",ExpressionUUID->"297e1440-ff05-4a12-8627-8bfff4f451ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[276624, 7554, 426, 6, 67, "Section",ExpressionUUID->"ed52f058-8c00-446b-ad10-3c747fa0ab5e"],
Cell[277053, 7562, 15200, 430, 587, "Input",ExpressionUUID->"7fe102bb-e03b-4131-866e-44181324de18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292290, 7997, 511, 9, 67, "Section",ExpressionUUID->"79f0c67a-a9bd-465b-a690-40d61dda3a90"],
Cell[CellGroupData[{
Cell[292826, 8010, 7284, 204, 160, "Input",ExpressionUUID->"82db74fd-8657-4e94-939b-e81932e89ffc"],
Cell[300113, 8216, 3043, 91, 58, "Output",ExpressionUUID->"b00822e7-6353-4cb3-9b2c-0c9619a3d58a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[303205, 8313, 634, 11, 67, "Section",ExpressionUUID->"4b9bebd7-3215-473d-8b5f-06340e37302f"],
Cell[303842, 8326, 11588, 321, 533, "Input",ExpressionUUID->"e9756861-7960-4946-9486-c27b0dc80838"],
Cell[315433, 8649, 820, 14, 72, "Text",ExpressionUUID->"1604637f-3c95-41ec-b300-4e3155ae09b4"],
Cell[316256, 8665, 603, 11, 50, "Text",ExpressionUUID->"9e03815b-d5bb-47c2-ab4e-bf05c26f59cf"],
Cell[316862, 8678, 561, 8, 50, "Text",ExpressionUUID->"08bf88eb-213b-40f9-8640-3457c373de4a"],
Cell[CellGroupData[{
Cell[317448, 8690, 4136, 110, 84, "Input",ExpressionUUID->"ebabbce4-b690-4b4d-ae9f-a55452f72410"],
Cell[321587, 8802, 439, 10, 32, "Output",ExpressionUUID->"40a8c3ed-90fa-4975-a8a8-fe37d67f9807"]
}, Open  ]],
Cell[322041, 8815, 329, 10, 10, "Text",ExpressionUUID->"bf8df8b6-1e07-45e6-8d95-9f8b416bac1e"]
}, Open  ]]
}, Open  ]]
}
]
*)


